Stable Configurations in Social Networks

We present and analyze a model of opinion formation on an arbitrary network whose dynamics comes from a global energy function. We study the global and local minimizers of this energy, which we call stable opinion configurations, and describe the global minimizers under certain assumptions on the friendship graph. We show a surprising result that the number of stable configurations is not necessarily monotone in the strength of connection in the social network, i.e. the model sometimes supports more stable configurations when the interpersonal connections are made stronger.

==> supporting_files/DoubleWellLaplacianDynamics.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    572301,      11997]
NotebookOptionsPosition[    562778,      11702]
NotebookOutlinePosition[    563135,      11718]
CellTagsIndexPosition[    563092,      11715]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Plots", " ", "the", " ", "classical", " ", 
    RowBox[{"potential", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<ClassicalPotential.pdf\>\""}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "4"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", 
        RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.7"}], ",", "1.7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.02"}], ",", "0.45"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<x\>\"", ",", "TeXForm", ",", "HoldForm"}], "]"}], 
            ",", "15"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<W(x)\>\"", ",", "TeXForm", ",", "HoldForm"}], "]"}],
             ",", "15"}], "]"}]}], "}"}]}]}], "]"}]}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6941733417511272`*^9, 3.694173421938587*^9}, {
  3.6984276880853767`*^9, 3.6984276906429987`*^9}, {3.698428270358477*^9, 
  3.698428296899282*^9}, {3.698428435099328*^9, 3.698428442184565*^9}, {
  3.698428743946003*^9, 3.698428754073279*^9}, {3.698429025441461*^9, 
  3.698429194681415*^9}, {3.69849791558992*^9, 3.698497974666381*^9}, {
  3.699360617465063*^9, 3.699360621086793*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.699359745220746*^9, 3.699359746484497*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Plots", " ", "the", " ", "graph", " ", "of", " ", "the", " ", "number", 
     " ", "of", " ", "minima", " ", "for", " ", "the", " ", "classical", " ", 
     "potential", " ", "including", " ", 
     RowBox[{"rescaling", ".", " ", "The"}], " ", "discontinuities", " ", 
     "occur", " ", "at", " ", "d1"}], " ", "<", " ", "d2", " ", "<", " ", 
    RowBox[{"d3", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "d1", ",", "d2", ",", "d3", ",", "xrange", ",", "yrange", ",", "size", 
      ",", "f"}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"d1", "=", 
     RowBox[{"1", "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "12"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d3", "=", 
     RowBox[{"1", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xrange", "=", "0.43"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"yrange", "=", "9"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"size", "=", 
     RowBox[{"0.005", "*", 
      RowBox[{"{", 
       RowBox[{"1", ",", "35"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "x_", "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", 
          RowBox[{"0", "\[LessEqual]", "x", "<", "d1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", 
          RowBox[{"d1", "\[LessEqual]", "x", "<", "d2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", 
          RowBox[{"d2", "\[LessEqual]", "x", "<", "d3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"d3", "\[LessEqual]", "x"}]}], "}"}]}], "}"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<ClassicalNumberOfMinima.pdf\>\""}], ",", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "0.4"}], "}"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0.43"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "9"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
        RowBox[{"AxesStyle", "\[Rule]", 
         RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], ",", 
        RowBox[{"Epilog", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"White", ",", 
             RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
             RowBox[{"Disk", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"d1", ",", "8"}], "}"}], ",", "size"}], "]"}], ",", 
             RowBox[{"Disk", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"d2", ",", "6"}], "}"}], ",", "size"}], "]"}], ",", 
             RowBox[{"Disk", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"d3", ",", "4"}], "}"}], ",", "size"}], "]"}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Disk", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"d1", ",", "6"}], "}"}], ",", "size"}], "]"}], ",", 
             RowBox[{"Disk", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"d2", ",", "4"}], "}"}], ",", "size"}], "]"}], ",", 
             RowBox[{"Disk", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"d3", ",", "2"}], "}"}], ",", "size"}], "]"}]}], 
            "}"}]}], "}"}]}], ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<\\\\kappa\>\"", ",", "TeXForm", ",", "HoldForm"}], 
              "]"}], ",", "15"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{
              "\"\<m_{W,G}(\\\\kappa)\>\"", ",", "TeXForm", ",", "HoldForm"}],
               "]"}], ",", "15"}], "]"}]}], "}"}]}]}], "]"}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6993584833207397`*^9, 3.6993585405258512`*^9}, {
  3.6993593015388002`*^9, 3.699359352832604*^9}, {3.699359384088023*^9, 
  3.699359480869331*^9}, {3.699359534352474*^9, 3.699359559389625*^9}, {
  3.6993597506798153`*^9, 3.699359755596828*^9}, {3.69935982993027*^9, 
  3.69935984268899*^9}, {3.699359997954612*^9, 3.69936013118303*^9}, {
  3.699360175440246*^9, 3.699360339019862*^9}, {3.70110454457847*^9, 
  3.701104557543579*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.699360711114944*^9, 3.699360712217472*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Defines", " ", "and", " ", "the", " ", "w", " ", "for", " ", "the", " ", 
     "non"}], "-", 
    RowBox[{
    "monotone", " ", "potential", " ", "example", " ", "and", " ", "plots", 
     " ", 
     RowBox[{"it", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"shelf", ",", "trough", ",", "positive", ",", "w"}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"shelf", "[", "xs_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "*", 
       RowBox[{"xs", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"12", "/", "11"}], ")"}], "*", "xs"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"trough", "[", "xt_", "]"}], ":=", 
     RowBox[{
      RowBox[{"xt", "^", "2"}], "-", "4"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"positive", "[", "xp_", "]"}], "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"0", "\[LessEqual]", "xp", "<", "1"}], ",", 
       RowBox[{"shelf", "[", "xp", "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"1", "\[LessEqual]", "xp", "<", "2"}], ",", 
         RowBox[{
          RowBox[{"shelf", "[", "1", "]"}], "+", 
          RowBox[{"shelf", "[", 
           RowBox[{"xp", "-", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"shelf", "[", "1", "]"}]}], "+", 
          RowBox[{"trough", "[", 
           RowBox[{"xp", "-", "4"}], "]"}]}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"w", "[", "xw_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"xw", "\[GreaterEqual]", "0"}], ",", 
       RowBox[{"positive", "[", "xw", "]"}], ",", 
       RowBox[{"positive", "[", 
        RowBox[{"-", "xw"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<TwoShelfPotential.pdf\>\""}], ",", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"w", "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "6"}], ",", "6"}], "}"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "7"}], ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "7"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
        RowBox[{"AxesStyle", "\[Rule]", 
         RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<x\>\"", ",", "TeXForm", ",", "HoldForm"}], "]"}], 
             ",", "15"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<W(x)\>\"", ",", "TeXForm", ",", "HoldForm"}], 
              "]"}], ",", "15"}], "]"}]}], "}"}]}]}], "]"}]}], "]"}], ";"}], 
   " "}]}]], "Input",
 CellChangeTimes->{3.699360733269821*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.699360720516426*^9, 3.6993607217528477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Clears", " ", "the", " ", "list", " ", 
    RowBox[{"minima", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "minima", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minima", "=", 
     RowBox[{"{", "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6956443676544323`*^9, 3.6956443749473343`*^9}, {
  3.695983515845109*^9, 3.695983519212525*^9}, {3.695984894876293*^9, 
  3.6959848971890507`*^9}, {3.695985410307267*^9, 3.695985419916437*^9}, {
  3.6959857408852663`*^9, 3.695985747986259*^9}, {3.698065757989707*^9, 
  3.698065760997724*^9}, {3.698490546664794*^9, 3.698490572663128*^9}, {
  3.698490797665453*^9, 3.698490798880348*^9}, {3.6984910038121777`*^9, 
  3.69849100449126*^9}, {3.698491196031023*^9, 3.698491196280493*^9}, {
  3.6984914964593363`*^9, 3.698491515322927*^9}, {3.698491717257811*^9, 
  3.698491717660934*^9}, {3.698491885861904*^9, 3.6984918860622787`*^9}, {
  3.69849203954538*^9, 3.698492039781206*^9}, {3.6984921944527893`*^9, 
  3.698492195272202*^9}, {3.698496556108891*^9, 3.6984965567461147`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Defines", " ", "the", " ", "classical", " ", 
    RowBox[{"w", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "w", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w", "[", "xw_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"xw", "^", "2"}]}], ")"}], "^", "2"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.6954982923592854`*^9, 3.695498308013838*^9}, {
  3.695579005220996*^9, 3.695579014339054*^9}, {3.695640233011447*^9, 
  3.695640244852441*^9}, {3.6956407945395107`*^9, 3.695640799852529*^9}, {
  3.695644238963994*^9, 3.6956442406165743`*^9}, {3.69564443600014*^9, 
  3.695644439330418*^9}, {3.698065751066498*^9, 3.698065753718224*^9}, {
  3.6984158217677402`*^9, 3.6984158274029503`*^9}, {3.698429913147105*^9, 
  3.6984299209066277`*^9}, {3.698490224658716*^9, 3.698490228477071*^9}, {
  3.698496539541844*^9, 3.698496543675256*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Defines", " ", "and", " ", "the", " ", "w", " ", "for", " ", "the", " ", 
     "non"}], "-", 
    RowBox[{
    "monotone", " ", "potential", " ", "example", " ", "and", " ", "plots", 
     " ", 
     RowBox[{"it", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"shelf", ",", "trough", ",", "positive", ",", "w"}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"shelf", "[", "xs_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "*", 
       RowBox[{"xs", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"12", "/", "11"}], ")"}], "*", "xs"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"trough", "[", "xt_", "]"}], ":=", 
     RowBox[{
      RowBox[{"xt", "^", "2"}], "-", "4"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"positive", "[", "xp_", "]"}], "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"0", "\[LessEqual]", "xp", "<", "1"}], ",", 
       RowBox[{"shelf", "[", "xp", "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"1", "\[LessEqual]", "xp", "<", "2"}], ",", 
         RowBox[{
          RowBox[{"shelf", "[", "1", "]"}], "+", 
          RowBox[{"shelf", "[", 
           RowBox[{"xp", "-", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"shelf", "[", "1", "]"}]}], "+", 
          RowBox[{"trough", "[", 
           RowBox[{"xp", "-", "4"}], "]"}]}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"w", "[", "xw_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"xw", "\[GreaterEqual]", "0"}], ",", 
       RowBox[{"positive", "[", "xw", "]"}], ",", 
       RowBox[{"positive", "[", 
        RowBox[{"-", "xw"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<TwoShelfPotential.pdf\>\""}], ",", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"w", "[", "x", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "6"}], ",", "6"}], "}"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "7"}], ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "7"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"AxesStyle", "\[Rule]", 
         RowBox[{"Arrowheads", "[", "Automatic", "]"}]}], ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<x\>\"", ",", "TeXForm", ",", "HoldForm"}], "]"}], 
             ",", "15"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<W(x)\>\"", ",", "TeXForm", ",", "HoldForm"}], 
              "]"}], ",", "15"}], "]"}]}], "}"}]}]}], "]"}]}], "]"}], ";"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.6959846514196453`*^9, 3.695984683425856*^9}, {
  3.698065770680193*^9, 3.698065774246087*^9}, {3.698415828938002*^9, 
  3.698415831612554*^9}, {3.698429925428399*^9, 3.698429928106566*^9}, {
  3.69849023021351*^9, 3.698490233421397*^9}, {3.69849654644671*^9, 
  3.6984965490578413`*^9}, {3.69849781767488*^9, 3.698497839502379*^9}, {
  3.699360694884344*^9, 3.699360697874502*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Sets", " ", "the", " ", "edge", " ", 
    RowBox[{"weights", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"gamma12", ",", "gamma23", ",", "gamma31"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gamma12", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gamma23", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gamma31", "=", 
     RowBox[{"-", "2"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.695498370256104*^9, 3.695498412553722*^9}, {
  3.6955793524872093`*^9, 3.6955793580230913`*^9}, {3.695579546484548*^9, 
  3.695579548335122*^9}, {3.695580089986189*^9, 3.6955801101972*^9}, {
  3.695584095240336*^9, 3.69558409565162*^9}, {3.6956396437400923`*^9, 
  3.695639644486887*^9}, {3.695639744891465*^9, 3.6956397478214817`*^9}, {
  3.695639984589019*^9, 3.695639985105348*^9}, {3.6980657785899277`*^9, 
  3.698065779277648*^9}, {3.698416578730164*^9, 3.698416579078288*^9}, {
  3.698430812672205*^9, 3.698430813599992*^9}, {3.698490238453887*^9, 
  3.6984902387089*^9}, {3.6984965639083014`*^9, 3.698496564392559*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Defines", " ", "the", " ", "components", " ", "of", " ", "the", " ", 
    RowBox[{"gradient", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"g", ",", "j"}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"xg_", ",", "kappag_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"w", "'"}], "[", 
        RowBox[{"xg", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"w", "'"}], "[", 
        RowBox[{"xg", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"w", "'"}], "[", 
        RowBox[{"xg", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "+", 
     RowBox[{"2", "*", "kappag", "*", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"gamma12", "+", "gamma31"}], ",", 
           RowBox[{"-", "gamma12"}], ",", 
           RowBox[{"-", "gamma31"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "gamma12"}], ",", 
           RowBox[{"gamma12", "+", "gamma23"}], ",", 
           RowBox[{"-", "gamma23"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "gamma31"}], ",", 
           RowBox[{"-", "gamma23"}], ",", 
           RowBox[{"gamma23", "+", "gamma31"}]}], "}"}]}], "}"}], ".", 
       "xg"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{"xj_", ",", "kappaj_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"w", "''"}], "[", 
         RowBox[{"xj", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"w", "''"}], "[", 
         RowBox[{"xj", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"w", "''"}], "[", 
         RowBox[{"xj", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "]"}], "+", 
     RowBox[{"2", "*", "kappaj", "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"gamma12", "+", "gamma31"}], ",", 
          RowBox[{"-", "gamma12"}], ",", 
          RowBox[{"-", "gamma31"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "gamma12"}], ",", 
          RowBox[{"gamma12", "+", "gamma23"}], ",", 
          RowBox[{"-", "gamma23"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "gamma31"}], ",", 
          RowBox[{"-", "gamma23"}], ",", 
          RowBox[{"gamma23", "+", "gamma31"}]}], "}"}]}], 
       "}"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.695498264714264*^9, 3.6954982806917267`*^9}, {
  3.695498310859441*^9, 3.69549838354599*^9}, {3.695498659552272*^9, 
  3.69549872912464*^9}, {3.695579022171179*^9, 3.6955790471710997`*^9}, {
  3.695579453590643*^9, 3.695579529680505*^9}, {3.6955822840808897`*^9, 
  3.695582326913609*^9}, {3.695582609770116*^9, 3.69558266193254*^9}, {
  3.695583023298633*^9, 3.695583032142399*^9}, {3.695583065717875*^9, 
  3.695583110356679*^9}, {3.695583198113511*^9, 3.695583206167408*^9}, {
  3.695640187598073*^9, 3.6956401908949423`*^9}, {3.695640248791383*^9, 
  3.695640251326131*^9}, {3.6956408068667917`*^9, 3.695640822203104*^9}, {
  3.695640887774205*^9, 3.695640895770761*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Finds", " ", "a", " ", "minimum", " ", "by", " ", "gradient", " ", 
    "decent", " ", "from", " ", "x", " ", "for", " ", "kappa", " ", "within", 
    " ", 
    RowBox[{"tol", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "evolve", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"evolve", "[", 
     RowBox[{"xe_", ",", "kappae_", ",", "tole_"}], "]"}], ":=", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{"ye", ",", "z1", ",", "z2", ",", "z3", ",", "t"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ye", "=", "xe"}], ";", "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Norm", "[", 
          RowBox[{"g", "[", 
           RowBox[{"ye", ",", "kappae"}], "]"}], "]"}], ">", "tole"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sol", "=", 
          RowBox[{"NDSolve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"z1", "'"}], "[", "t", "]"}], ",", 
                 RowBox[{
                  RowBox[{"z2", "'"}], "[", "t", "]"}], ",", 
                 RowBox[{
                  RowBox[{"z3", "'"}], "[", "t", "]"}]}], "}"}], "\[Equal]", 
               RowBox[{"-", 
                RowBox[{"g", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"z1", "[", "t", "]"}], ",", 
                    RowBox[{"z2", "[", "t", "]"}], ",", 
                    RowBox[{"z3", "[", "t", "]"}]}], "}"}], ",", "kappae"}], 
                 "]"}]}]}], ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"z1", "[", "0", "]"}], ",", 
                 RowBox[{"z2", "[", "0", "]"}], ",", 
                 RowBox[{"z3", "[", "0", "]"}]}], "}"}], "\[Equal]", "ye"}]}],
              "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"z1", ",", "z2", ",", "z3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ye", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"z1", "[", "1", "]"}], "/.", 
             RowBox[{"sol", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"z2", "[", "1", "]"}], "/.", 
             RowBox[{"sol", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"z3", "[", "1", "]"}], "/.", 
             RowBox[{"sol", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "3"}], "]"}], "]"}]}]}], "}"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ye"}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ/b6Bkf9wx2vHA6o7BUC0mfRPERAtxzdNDUTHrIvQ
AdFbVnkagOhNl05Zg2iD737uIDpgWqQPiJ7e0B4IojsWVUaC6JbTU2JAdO1U
z0QQfeT7y2wQ3cNhVgmivWR/gemXf2/VgmhB87X1IHrXlPR+EP0r4PosEK1k
eWYdiBZiNFkPohkPGJ8A0Tr6Z86C6KA5+tdB9IW85/dAtH7X5Odg+8/eANPp
fX+1jgDpHSoa2iA6pW3PlPtA+hDTQTDtGXlA/gGQbj8UowaiS2LOa4Ho925C
2iC6YoKsyLre146PvqhIgmgAiAmoiQ==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Determines", " ", "if", " ", "a", " ", "fixed", " ", "point", " ", "is", 
    " ", "a", " ", 
    RowBox[{"minimum", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "minimum", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minimum", "[", 
     RowBox[{"xm_", ",", "kappam_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"PositiveDefiniteMatrixQ", "[", 
       RowBox[{"j", "[", 
        RowBox[{"xm", ",", "kappam"}], "]"}], "]"}], ",", "True", ",", 
      "False"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.695582949201827*^9, 3.695583009373872*^9}, {
  3.6955832314777603`*^9, 3.695583304185409*^9}, {3.695640855241767*^9, 
  3.695640866953144*^9}, {3.695644069392963*^9, 3.695644090220481*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Adds", " ", "a", " ", "string", " ", "to", " ", "minima", " ", "for", " ",
     "the", " ", "specified", " ", "kappa", " ", "if", " ", "the", " ", 
    "string", " ", 
    RowBox[{"doesn", "'"}], "t", " ", "already", " ", 
    RowBox[{"exist", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"kappa", ",", "a"}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kappa", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "\[LessEqual]", 
        RowBox[{"Length", "[", "minima", "]"}]}], "&&", 
       RowBox[{
        RowBox[{"minima", "[", 
         RowBox[{"[", 
          RowBox[{"a", ",", "1"}], "]"}], "]"}], "<", "kappa"}]}], ",", 
      RowBox[{"a", "++"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"a", ">", 
       RowBox[{"Length", "[", "minima", "]"}]}], "||", 
      RowBox[{
       RowBox[{"minima", "[", 
        RowBox[{"[", 
         RowBox[{"a", ",", "1"}], "]"}], "]"}], ">", "kappa"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"minima", "=", 
       RowBox[{"Insert", "[", 
        RowBox[{"minima", ",", 
         RowBox[{"{", "kappa", "}"}], ",", "a"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<kappa added\>\"", "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<kappa already exists\>\"", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.695583882278397*^9, 3.695583908046962*^9}, {
   3.695642435181254*^9, 3.695642480146056*^9}, {3.695642514076935*^9, 
   3.695642514291032*^9}, {3.695643553677003*^9, 3.69564365933751*^9}, {
   3.69564403777213*^9, 3.695644059837037*^9}, {3.695644460413629*^9, 
   3.695644473722917*^9}, {3.695644613418182*^9, 3.69564461362088*^9}, {
   3.695983507054932*^9, 3.6959835478925257`*^9}, {3.695983611070284*^9, 
   3.695983611571315*^9}, {3.695983713676566*^9, 3.695983754416004*^9}, {
   3.6959837929052362`*^9, 3.695983867599963*^9}, {3.695984924900075*^9, 
   3.695984925125238*^9}, {3.695985100967505*^9, 3.695985102850789*^9}, {
   3.695985434596697*^9, 3.6959854360366087`*^9}, {3.695985471764352*^9, 
   3.695985473300034*^9}, {3.695985759019405*^9, 3.695985760178248*^9}, {
   3.69598579305756*^9, 3.69598579418507*^9}, {3.695986148839053*^9, 
   3.695986148961873*^9}, {3.695986488138266*^9, 3.69598648828236*^9}, {
   3.695986634178899*^9, 3.69598663435812*^9}, {3.695986842694557*^9, 
   3.695986842853386*^9}, {3.698065826772859*^9, 3.6980658272054157`*^9}, {
   3.698065895886874*^9, 3.698065927178198*^9}, {3.698065984370016*^9, 
   3.69806598510532*^9}, {3.698066024146019*^9, 3.6980660243925533`*^9}, {
   3.6980660874397173`*^9, 3.698066088742859*^9}, {3.698066281451922*^9, 
   3.698066281620483*^9}, {3.6980664431061287`*^9, 3.698066474492922*^9}, {
   3.6980667703952103`*^9, 3.698066780549817*^9}, {3.698158403267803*^9, 
   3.698158403593918*^9}, {3.6981585211280193`*^9, 3.6981585213025827`*^9}, {
   3.698159926696356*^9, 3.698159926820271*^9}, {3.6981603968494177`*^9, 
   3.6981604058775167`*^9}, {3.698160464269148*^9, 3.698160484385891*^9}, {
   3.698160538828442*^9, 3.6981605584400473`*^9}, {3.698409824744878*^9, 
   3.698409826966962*^9}, {3.6984099477522182`*^9, 3.698409948340168*^9}, 
   3.698409980061385*^9, {3.698410016742786*^9, 3.6984100221938887`*^9}, {
   3.698410066845273*^9, 3.698410068131001*^9}, {3.6984101284834213`*^9, 
   3.698410129153345*^9}, {3.69841018397033*^9, 3.698410185735826*^9}, {
   3.698410401746917*^9, 3.698410402167892*^9}, 3.698410459418538*^9, {
   3.698410492568837*^9, 3.698410493909561*^9}, {3.6984105324041348`*^9, 
   3.6984105362687063`*^9}, {3.698410660982026*^9, 3.698410662190672*^9}, {
   3.698410736204021*^9, 3.698410736857256*^9}, {3.698410796410552*^9, 
   3.698410796988656*^9}, {3.698410928607271*^9, 3.698410933274249*^9}, {
   3.698411019500701*^9, 3.69841102014577*^9}, {3.6984112152016172`*^9, 
   3.698411216930709*^9}, {3.698411295027668*^9, 3.6984112954566517`*^9}, {
   3.6984113377309313`*^9, 3.6984113382634*^9}, {3.698411380305538*^9, 
   3.6984113821021843`*^9}, {3.698411557726856*^9, 3.698411558644104*^9}, {
   3.698411604858944*^9, 3.698411605530726*^9}, {3.69841164255989*^9, 
   3.698411643129554*^9}, {3.698411674419919*^9, 3.698411676406927*^9}, {
   3.698411718794883*^9, 3.698411719399987*^9}, {3.698411966838025*^9, 
   3.6984119673907757`*^9}, {3.698412025157523*^9, 3.698412077924326*^9}, {
   3.6984158508155813`*^9, 3.6984158658051357`*^9}, {3.698415916741383*^9, 
   3.698415918625855*^9}, {3.698416593426725*^9, 3.698416594405253*^9}, {
   3.6984166246646*^9, 3.69841662556028*^9}, {3.6984167929810143`*^9, 
   3.698416793148435*^9}, {3.698416913142436*^9, 3.698416913313653*^9}, {
   3.698417099143433*^9, 3.698417099301443*^9}, {3.698417326491006*^9, 
   3.698417326696306*^9}, {3.6984176631708813`*^9, 3.698417663282593*^9}, {
   3.6984178101281443`*^9, 3.6984178106293983`*^9}, {3.6984179339653788`*^9, 
   3.698417936122162*^9}, {3.698418098313795*^9, 3.6984180985587873`*^9}, {
   3.6984181704082336`*^9, 3.698418170949144*^9}, {3.698418411386636*^9, 
   3.698418411631665*^9}, {3.698418551847282*^9, 3.698418551980289*^9}, {
   3.698418728839836*^9, 3.6984187290712976`*^9}, {3.698418925659185*^9, 
   3.698418926065696*^9}, {3.698419071296648*^9, 3.6984190716466627`*^9}, {
   3.698429986676634*^9, 3.698429987105672*^9}, {3.6984300268109627`*^9, 
   3.6984300287204943`*^9}, {3.698490263222116*^9, 3.69849026385532*^9}, {
   3.698490343204137*^9, 3.698490343786922*^9}, {3.6984905827405157`*^9, 
   3.698490582942584*^9}, {3.698490812415537*^9, 3.6984908125652237`*^9}, {
   3.698491011402525*^9, 3.698491011696224*^9}, {3.69849120196637*^9, 
   3.6984912022925863`*^9}, 3.698491523526271*^9, {3.6984917269361477`*^9, 
   3.6984917270874043`*^9}, {3.698491892404193*^9, 3.698491892552311*^9}, {
   3.698492045415999*^9, 3.698492045604844*^9}, {3.698492201835723*^9, 
   3.698492202570828*^9}}],

Cell[BoxData["\<\"kappa added\"\>"], "Print",
 CellChangeTimes->{{3.695983812333211*^9, 3.695983867855846*^9}, 
   3.6959850283151712`*^9, 3.695985110710176*^9, 3.695985304367868*^9, 
   3.6959854366168413`*^9, 3.695985476367683*^9, {3.6959857353560143`*^9, 
   3.695985760585617*^9}, 3.695985794724842*^9, 3.6959861496292667`*^9, 
   3.695986488629753*^9, 3.695986641515381*^9, 3.695986843168558*^9, 
   3.698065850857332*^9, {3.698065899332144*^9, 3.6980659274374*^9}, 
   3.6980659857574377`*^9, 3.698066024870796*^9, 3.698066089324662*^9, 
   3.698066282778123*^9, 3.6980663363922167`*^9, {3.698066444342371*^9, 
   3.698066474844448*^9}, {3.698066773695755*^9, 3.69806678083454*^9}, 
   3.698158404074018*^9, {3.698159901078435*^9, 3.698159927473013*^9}, {
   3.698160400091166*^9, 3.6981604061597157`*^9}, {3.698160466903551*^9, 
   3.698160484702097*^9}, {3.698160540037619*^9, 3.698160558757568*^9}, 
   3.6984098296828127`*^9, 3.698409949455846*^9, 3.698409980406794*^9, 
   3.6984100313266077`*^9, 3.6984100704543123`*^9, 3.6984101323311167`*^9, 
   3.6984101860947037`*^9, 3.698410402637041*^9, 3.698410459744048*^9, 
   3.698410494868493*^9, 3.6984106094053507`*^9, 3.698410662862978*^9, 
   3.698410737351736*^9, 3.698410797364856*^9, 3.698410933611291*^9, 
   3.6984110205874166`*^9, 3.698411217544115*^9, 3.698411295734604*^9, 
   3.6984113386586037`*^9, 3.698411384414967*^9, 3.698411558968522*^9, 
   3.6984116059470654`*^9, 3.69841164347762*^9, 3.6984116770135603`*^9, 
   3.6984117197346783`*^9, 3.69841196904602*^9, {3.698412026963558*^9, 
   3.6984120782940598`*^9}, 3.698415867765883*^9, 3.698415919745122*^9, 
   3.698416594886722*^9, 3.698416626048561*^9, 3.698416661493132*^9, 
   3.698416793453871*^9, 3.698416913754808*^9, 3.698417100797463*^9, 
   3.698417327215342*^9, 3.698417668948052*^9, 3.698417811064322*^9, 
   3.698417936706843*^9, {3.698418098974997*^9, 3.698418118077979*^9}, 
   3.6984181896222677`*^9, {3.698418396103499*^9, 3.698418416280216*^9}, 
   3.698418552269541*^9, 3.69841872976192*^9, 3.69841892637143*^9, 
   3.698419071972299*^9, {3.698430024156581*^9, 3.6984300305086937`*^9}, 
   3.698490264823254*^9, 3.6984903440942173`*^9, 3.6984905832537203`*^9, 
   3.698490812882669*^9, 3.698491012020439*^9, 3.6984912033497467`*^9, 
   3.698491258806514*^9, 3.698491524081109*^9, 3.6984917273775177`*^9, 
   3.698491896457141*^9, 3.698492045938046*^9, 3.698492202810698*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Adds", " ", "to", " ", "the", " ", "string", " ", "in", " ", "minima", 
    " ", "for", " ", "the", " ", "specified", " ", "kappa", " ", "using", " ",
     "random", " ", "initial", " ", 
    RowBox[{"points", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "n", ",", "r", ",", "kappa", ",", "tole", ",", "toll", ",", "a", ",", 
      "b", ",", "c"}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", "7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kappa", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tole", "=", "0.0001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"toll", "=", "0.001"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "\[LessEqual]", 
        RowBox[{"Length", "[", "minima", "]"}]}], "&&", 
       RowBox[{
        RowBox[{"minima", "[", 
         RowBox[{"[", 
          RowBox[{"a", ",", "1"}], "]"}], "]"}], "\[NotEqual]", "kappa"}]}], 
      ",", 
      RowBox[{"a", "++"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"a", ">", 
      RowBox[{"Length", "[", "minima", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<kappa not found\>\"", "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", "\"\<kappa found\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"b", "=", "1"}], ",", 
        RowBox[{"b", "\[LessEqual]", "n"}], ",", 
        RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"minimum", "[", 
           RowBox[{
            RowBox[{"x", "=", 
             RowBox[{"evolve", "[", 
              RowBox[{
               RowBox[{"RandomReal", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "r"}], ",", "r"}], "}"}], ",", "3"}], "]"}], 
               ",", "kappa", ",", "tole"}], "]"}]}], ",", "kappa"}], "]"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"c", "=", "2"}], ",", 
             RowBox[{"c", "\[LessEqual]", 
              RowBox[{"Length", "[", 
               RowBox[{"minima", "[", 
                RowBox[{"[", "a", "]"}], "]"}], "]"}]}], ",", 
             RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Norm", "[", 
                 RowBox[{"x", "-", 
                  RowBox[{"minima", "[", 
                   RowBox[{"[", 
                    RowBox[{"a", ",", "c"}], "]"}], "]"}]}], "]"}], 
                "\[LessEqual]", "toll"}], ",", 
               RowBox[{"Goto", "[", "end", "]"}]}], "]"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"minima", "[", 
             RowBox[{"[", "a", "]"}], "]"}], "=", 
            RowBox[{"Append", "[", 
             RowBox[{
              RowBox[{"minima", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", "x"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Label", "[", "end", "]"}], ";"}]}], "\[IndentingNewLine]",
          "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6956428794515867`*^9, 3.695642968000043*^9}, {
   3.695643003295978*^9, 3.695643037574196*^9}, 3.695643071008748*^9, {
   3.695643164608088*^9, 3.695643195392325*^9}, {3.6956432308685637`*^9, 
   3.695643305489987*^9}, {3.6956433355765553`*^9, 3.695643340338909*^9}, {
   3.695643374683844*^9, 3.69564344162899*^9}, {3.6956434743217173`*^9, 
   3.69564349698422*^9}, 3.6956435903524637`*^9, {3.695643693726701*^9, 
   3.695643693879986*^9}, {3.695644105534778*^9, 3.6956441221069*^9}, {
   3.6956444918072147`*^9, 3.6956445367890387`*^9}, {3.695644608190382*^9, 
   3.695644608741314*^9}, {3.695644672101159*^9, 3.6956446725198193`*^9}, {
   3.695644828678987*^9, 3.695644873768976*^9}, {3.695985066290056*^9, 
   3.6959850723812027`*^9}, {3.695985206703188*^9, 3.69598520893018*^9}, {
   3.6959854485742407`*^9, 3.695985449653442*^9}, {3.695985502945291*^9, 
   3.695985503916586*^9}, {3.6959857748870583`*^9, 3.695985775931127*^9}, {
   3.69598581594811*^9, 3.695985817898896*^9}, {3.695986058213377*^9, 
   3.695986058600967*^9}, {3.695986096961485*^9, 3.6959860971173477`*^9}, {
   3.695986257420229*^9, 3.695986258339683*^9}, {3.695986385043989*^9, 
   3.695986385177055*^9}, {3.6959865406017237`*^9, 3.695986540736517*^9}, {
   3.695986678635269*^9, 3.695986678786215*^9}, {3.6959868819173603`*^9, 
   3.695986882084166*^9}, {3.6980658566375237`*^9, 3.69806586150184*^9}, {
   3.698065902799127*^9, 3.698065931003541*^9}, {3.6980659886117783`*^9, 
   3.698066020467503*^9}, {3.698066091674293*^9, 3.698066093287739*^9}, {
   3.6980661839113207`*^9, 3.6980661844775457`*^9}, {3.698066286252454*^9, 
   3.698066301835093*^9}, {3.6980664472823057`*^9, 3.69806644745467*^9}, {
   3.698066479332181*^9, 3.698066489317623*^9}, {3.698066584852738*^9, 
   3.698066584987709*^9}, {3.698066836751625*^9, 3.698066845301716*^9}, {
   3.698158282935802*^9, 3.698158289300959*^9}, {3.698158323033884*^9, 
   3.6981583243491583`*^9}, {3.69815840840586*^9, 3.698158408594778*^9}, {
   3.698158494148481*^9, 3.6981584953360653`*^9}, {3.6981585776106033`*^9, 
   3.698158580278645*^9}, {3.698159909905364*^9, 3.6981599297812557`*^9}, {
   3.69816033575837*^9, 3.698160335901301*^9}, {3.6981604128498087`*^9, 
   3.6981604221422577`*^9}, {3.6981604873974657`*^9, 3.698160507370614*^9}, {
   3.698160563734046*^9, 3.698160621214056*^9}, {3.698409833432024*^9, 
   3.6984098353755703`*^9}, {3.698409952127513*^9, 3.698409952732781*^9}, 
   3.698409983472238*^9, {3.698410034526923*^9, 3.69841003858687*^9}, {
   3.698410074620253*^9, 3.698410075667931*^9}, {3.698410135818757*^9, 
   3.698410136962487*^9}, {3.698410190006319*^9, 3.6984101906239758`*^9}, {
   3.6984104063969393`*^9, 3.698410406745151*^9}, 3.698410461843655*^9, {
   3.6984104969873343`*^9, 3.698410497854884*^9}, {3.6984105388505163`*^9, 
   3.698410542805945*^9}, {3.698410665128387*^9, 3.698410668768058*^9}, {
   3.6984107410919237`*^9, 3.698410742138462*^9}, {3.6984107998415117`*^9, 
   3.698410800625037*^9}, {3.698410937199548*^9, 3.698410938859613*^9}, {
   3.698411024619911*^9, 3.698411025443293*^9}, {3.698411220584981*^9, 
   3.698411221379726*^9}, {3.698411297604705*^9, 3.69841129808179*^9}, {
   3.698411342096663*^9, 3.698411342712596*^9}, {3.698411386458559*^9, 
   3.698411387639002*^9}, {3.69841156170252*^9, 3.6984115623732452`*^9}, {
   3.698411608578227*^9, 3.6984116091713676`*^9}, {3.698411646200951*^9, 
   3.6984116471310863`*^9}, {3.698411680122715*^9, 3.6984116820163603`*^9}, {
   3.6984117222097893`*^9, 3.6984117228413754`*^9}, {3.698411973195423*^9, 
   3.6984119739038057`*^9}, {3.69841202933*^9, 3.6984120807173223`*^9}, {
   3.698415872296929*^9, 3.698415872620427*^9}, {3.6984159122394657`*^9, 
   3.698415924482814*^9}, {3.698416596807394*^9, 3.698416619777102*^9}, {
   3.6984166652980413`*^9, 3.6984166700239058`*^9}, {3.698416796584051*^9, 
   3.698416796765469*^9}, {3.6984169170772457`*^9, 3.6984169172104*^9}, {
   3.698417104238802*^9, 3.698417104414159*^9}, {3.698417330481901*^9, 
   3.698417330616816*^9}, {3.698417673131686*^9, 3.698417673249189*^9}, {
   3.698417814374762*^9, 3.698417814582073*^9}, {3.6984179397318907`*^9, 
   3.698417940698917*^9}, {3.6984181036567583`*^9, 3.698418119874164*^9}, {
   3.698418173640369*^9, 3.6984181768864927`*^9}, {3.698418419924487*^9, 
   3.69841842008811*^9}, {3.698418555206189*^9, 3.698418555324572*^9}, {
   3.698418732401154*^9, 3.698418732608408*^9}, {3.698418929836371*^9, 
   3.69841893003543*^9}, {3.6984190744581327`*^9, 3.698419074871394*^9}, {
   3.698430020578865*^9, 3.698430040832767*^9}, {3.6984902709759502`*^9, 
   3.698490271158189*^9}, {3.698490377678131*^9, 3.6984903861150303`*^9}, {
   3.698490658030581*^9, 3.698490658180073*^9}, {3.698490841110915*^9, 
   3.698490841245719*^9}, {3.698491033457775*^9, 3.698491033616041*^9}, {
   3.698491226237496*^9, 3.698491226570388*^9}, 3.698491537267888*^9, {
   3.6984917405518017`*^9, 3.6984917412455378`*^9}, {3.6984919082667418`*^9, 
   3.6984919084973707`*^9}, {3.698492056273093*^9, 3.698492056423135*^9}, {
   3.698492210297618*^9, 3.698492210841319*^9}}],

Cell[BoxData["\<\"kappa found\"\>"], "Print",
 CellChangeTimes->{{3.695644503618484*^9, 3.695644537321525*^9}, {
   3.695644609956984*^9, 3.6956446187444353`*^9}, {3.695644673731523*^9, 
   3.695644717987549*^9}, {3.6956447841703577`*^9, 3.6956448740606728`*^9}, 
   3.6959850757059927`*^9, 3.695985182113295*^9, {3.6959853265009727`*^9, 
   3.695985368037283*^9}, 3.695985450173367*^9, 3.695985508521288*^9, {
   3.6959857717701807`*^9, 3.695985776445587*^9}, {3.6959858298698874`*^9, 
   3.695985881487144*^9}, {3.6959859160142937`*^9, 3.695986027175766*^9}, {
   3.6959860607005033`*^9, 3.695986099506353*^9}, 3.69598626112223*^9, 
   3.695986387898473*^9, 3.6959865415828114`*^9, 3.695986679487091*^9, 
   3.695986882647451*^9, 3.6980658706761227`*^9, {3.698065903835764*^9, 
   3.6980659312940893`*^9}, 3.698065989768137*^9, 3.698066026780943*^9, 
   3.698066093597295*^9, 3.6980662885020647`*^9, 3.6980663405556583`*^9, 
   3.698066447905707*^9, {3.698066480033804*^9, 3.6980664895833817`*^9}, 
   3.6980665869432793`*^9, {3.698066837898755*^9, 3.698066845588316*^9}, 
   3.6981582911223717`*^9, {3.698158325413533*^9, 3.698158344110302*^9}, 
   3.698158409602232*^9, 3.6981584956945457`*^9, 3.698158581537052*^9, {
   3.698159916178965*^9, 3.698159930080195*^9}, 3.698160344465287*^9, {
   3.698160413884232*^9, 3.698160422510496*^9}, {3.698160488750659*^9, 
   3.698160507669436*^9}, {3.698160564950045*^9, 3.698160621506287*^9}, 
   3.698409837224575*^9, 3.6984099536096067`*^9, 3.6984099843004923`*^9, 
   3.6984100389832706`*^9, 3.6984100761449137`*^9, 3.698410137395741*^9, 
   3.698410191567637*^9, 3.698410407354433*^9, 3.698410462181547*^9, 
   3.69841049835603*^9, 3.698410543981043*^9, {3.6984105955051622`*^9, 
   3.698410612334112*^9}, {3.6984106668335457`*^9, 3.69841067018822*^9}, 
   3.698410742826845*^9, 3.6984108010072937`*^9, 3.698410939414736*^9, 
   3.698411025872805*^9, 3.698411221681839*^9, 3.69841129865653*^9, 
   3.69841134304692*^9, {3.6984113882863417`*^9, 3.698411409655616*^9}, 
   3.698411562789269*^9, 3.6984116095673122`*^9, 3.698411647578843*^9, 
   3.6984116825366592`*^9, 3.698411723204463*^9, 3.698411974918898*^9, {
   3.698412029991927*^9, 3.6984120821942883`*^9}, 3.698412175503313*^9, 
   3.698415881212619*^9, 3.698415928741754*^9, 3.698416600822349*^9, 
   3.698416673254382*^9, 3.698416800061686*^9, 3.69841691773028*^9, 
   3.6984171068022118`*^9, 3.6984173309390507`*^9, 3.6984176736358843`*^9, 
   3.698417814971261*^9, 3.698417941054687*^9, {3.698418104613721*^9, 
   3.6984181204217577`*^9}, {3.698418177422332*^9, 3.698418191490561*^9}, 
   3.698418423035603*^9, 3.698418555656971*^9, 3.6984187328806868`*^9, 
   3.698418930825409*^9, 3.698419075197047*^9, {3.698430037817031*^9, 
   3.6984300412255297`*^9}, 3.698490271810152*^9, 3.6984903951597757`*^9, 
   3.698490660979269*^9, 3.698490844622299*^9, 3.698491034818419*^9, 
   3.6984912274018908`*^9, 3.6984912801260347`*^9, 3.6984915376959877`*^9, 
   3.698491741582982*^9, 3.698491908889248*^9, 3.6984920568008003`*^9, 
   3.698492211178711*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Adds", " ", "to", " ", "the", " ", "string", " ", "in", " ", "minima", 
    " ", "for", " ", "the", " ", "specified", " ", "kappa", " ", "using", " ",
     "the", " ", "values", " ", "for", " ", "the", " ", "next", " ", 
    "smallest", " ", 
    RowBox[{"kappa", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"kappa", ",", "tole", ",", "toll"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kappa", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tole", "=", "0.0001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"toll", "=", "0.001"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "\[LessEqual]", 
        RowBox[{"Length", "[", "minima", "]"}]}], "&&", 
       RowBox[{
        RowBox[{"minima", "[", 
         RowBox[{"[", 
          RowBox[{"a", ",", "1"}], "]"}], "]"}], "\[NotEqual]", "kappa"}]}], 
      ",", 
      RowBox[{"a", "++"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"a", ">", 
       RowBox[{"Length", "[", "minima", "]"}]}], "||", 
      RowBox[{"a", "==", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "==", "1"}], ",", 
       RowBox[{"Print", "[", "\"\<no smaller kappa\>\"", "]"}], ",", 
       RowBox[{"Print", "[", "\"\<kappa not found\>\"", "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", "\"\<kappa found\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"b", "=", "2"}], ",", 
        RowBox[{"b", "\[LessEqual]", 
         RowBox[{"Length", "[", 
          RowBox[{"minima", "[", 
           RowBox[{"[", 
            RowBox[{"a", "-", "1"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"minimum", "[", 
           RowBox[{
            RowBox[{"x", "=", 
             RowBox[{"evolve", "[", 
              RowBox[{
               RowBox[{"minima", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"a", "-", "1"}], ",", "b"}], "]"}], "]"}], ",", 
               "kappa", ",", "tole"}], "]"}]}], ",", "kappa"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"c", "=", "1"}], ",", 
             RowBox[{"c", "\[LessEqual]", 
              RowBox[{"Length", "[", 
               RowBox[{"minima", "[", 
                RowBox[{"[", "a", "]"}], "]"}], "]"}]}], ",", 
             RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Norm", "[", 
                 RowBox[{"x", "-", 
                  RowBox[{"minima", "[", 
                   RowBox[{"[", 
                    RowBox[{"a", ",", "c"}], "]"}], "]"}]}], "]"}], 
                "\[LessEqual]", "toll"}], ",", 
               RowBox[{"Goto", "[", "end", "]"}]}], "]"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"minima", "[", 
             RowBox[{"[", "a", "]"}], "]"}], "=", 
            RowBox[{"Append", "[", 
             RowBox[{
              RowBox[{"minima", "[", 
               RowBox[{"[", "a", "]"}], "]"}], ",", "x"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Label", "[", "end", "]"}], ";"}]}], "\[IndentingNewLine]",
          "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.695643795321842*^9, 3.695643855517207*^9}, {
   3.695643887726767*^9, 3.695643960026582*^9}, {3.695643994665371*^9, 
   3.6956439948666553`*^9}, {3.695644132649808*^9, 3.695644157690867*^9}, {
   3.6956445562625513`*^9, 3.695644573455784*^9}, {3.695644646966477*^9, 
   3.695644647079897*^9}, {3.695985139301365*^9, 3.695985149714773*^9}, 
   3.695985802617118*^9, {3.695986154549099*^9, 3.695986154714491*^9}, {
   3.695986492756184*^9, 3.695986492897429*^9}, {3.695986645659712*^9, 
   3.695986645784883*^9}, {3.6959868479828663`*^9, 3.695986848155916*^9}, {
   3.698066682931181*^9, 3.6980666859133673`*^9}, {3.698066787196504*^9, 
   3.698066818085781*^9}, {3.698416763363029*^9, 3.6984167648286333`*^9}, {
   3.698416896951983*^9, 3.698416897083166*^9}, {3.6984170201689034`*^9, 
   3.698417020664132*^9}, {3.6984183550049067`*^9, 3.6984183551619596`*^9}, {
   3.698490613662125*^9, 3.698490613846504*^9}, {3.6984908276632423`*^9, 
   3.698490827886222*^9}, {3.6984910202602577`*^9, 3.698491020481112*^9}, {
   3.698491211924193*^9, 3.698491212267988*^9}, 3.698491527980254*^9, {
   3.698491732216045*^9, 3.698491732376066*^9}, {3.698491901035331*^9, 
   3.698491901185878*^9}, {3.698492050481092*^9, 3.698492050661722*^9}, {
   3.698492206120483*^9, 3.698492206441416*^9}}],

Cell[BoxData["\<\"kappa found\"\>"], "Print",
 CellChangeTimes->{{3.695644557321004*^9, 3.695644574201054*^9}, 
   3.695644647838627*^9, 3.695985155750242*^9, 3.695985317001195*^9, 
   3.695985487983616*^9, 3.6959858052253103`*^9, 3.69598615590559*^9, 
   3.695986495025422*^9, 3.6959866473908463`*^9, 3.695986848555414*^9, 
   3.698066691215146*^9, {3.698066788432981*^9, 3.698066818380986*^9}, 
   3.698066851373228*^9, 3.698416765474873*^9, 3.698416898274166*^9, 
   3.6984170228789*^9, 3.698418360198469*^9, 3.698490355845586*^9, 
   3.698490616723671*^9, 3.698490828278926*^9, 3.698491020965878*^9, 
   3.6984912125750713`*^9, 3.6984912665818*^9, 3.698491528330388*^9, 
   3.698491732658535*^9, 3.698491902095343*^9, 3.6984920510575733`*^9, 
   3.698492206712538*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computes", " ", "the", " ", "numbe", " ", "of", " ", "minima", " ", "as", 
    " ", "a", " ", "function", " ", "of", " ", 
    RowBox[{"kappa", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"n", ",", "r", ",", "tole", ",", "toll", ",", "m"}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "50"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tole", "=", "0.000001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"toll", "=", "0.00005"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m", "[", "kappam_", "]"}], ":=", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"list", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"a", "=", "1"}], ",", 
        RowBox[{"a", "\[LessEqual]", "n"}], ",", 
        RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"minimum", "[", 
            RowBox[{
             RowBox[{"x", "=", 
              RowBox[{"evolve", "[", 
               RowBox[{
                RowBox[{"RandomReal", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "r"}], ",", "r"}], "}"}], ",", "3"}], "]"}], 
                ",", "kappam", ",", "tole"}], "]"}]}], ",", "kappam"}], "]"}],
            ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"b", "=", "1"}], ",", 
              RowBox[{"b", "\[LessEqual]", 
               RowBox[{"Length", "[", "list", "]"}]}], ",", 
              RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Norm", "[", 
                  RowBox[{"x", "-", 
                   RowBox[{"list", "[", 
                    RowBox[{"[", "b", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
                 "toll"}], ",", 
                RowBox[{"Goto", "[", "end", "]"}]}], "]"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"list", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"list", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Label", "[", "end", "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"Length", "[", "list", "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.69843009748038*^9, 3.6984301343337803`*^9}, {
  3.6984301727960777`*^9, 3.698430276825172*^9}, {3.698430339443514*^9, 
  3.698430340175782*^9}, {3.6984303711620693`*^9, 3.6984303788404713`*^9}, {
  3.6984304464124804`*^9, 3.6984304870027857`*^9}, {3.698430854017024*^9, 
  3.698430885872843*^9}, {3.698487383885281*^9, 3.698487385339456*^9}, {
  3.6984966493068123`*^9, 3.698496658669608*^9}, {3.698496978745205*^9, 
  3.698496978917328*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"m", "[", "0.067", "]"}], ",", 
    RowBox[{"m", "[", "0.07", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.6984874923825274`*^9, 3.6984875141660833`*^9}, {
  3.698487567997561*^9, 3.6984875853005543`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[{{1., 8.}, {2., 6.}}]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 5.9},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{0., 2.}, {6., 8.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6984875166338997`*^9, {3.698487570731122*^9, 3.698487588329877*^9}, 
   3.6984966818824577`*^9, 3.698497658441119*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.07", "+", "0.067"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.698487530862812*^9, 3.698487540037644*^9}, {
  3.6984875993022623`*^9, 3.698487615587295*^9}, {3.698487790961012*^9, 
  3.698487803550218*^9}, {3.698496737549028*^9, 3.698496738066712*^9}}],

Cell[BoxData["0.0685`"], "Output",
 CellChangeTimes->{3.698487541927971*^9, 3.698487616379147*^9, 
  3.698487806715741*^9, 3.698496691488729*^9, 3.698496738531412*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.0685", "]"}]], "Input",
 CellChangeTimes->{{3.69848761798234*^9, 3.698487622955575*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.698487625333785*^9, 3.698496694889229*^9, 
  3.698497663334201*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.0685", "+", "0.067"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.6984875488234797`*^9, 3.6984875644682913`*^9}, {
  3.6984876404031973`*^9, 3.698487650786416*^9}, {3.698487817144207*^9, 
  3.698487818822096*^9}, {3.698496740890684*^9, 3.698496741219081*^9}}],

Cell[BoxData["0.06775`"], "Output",
 CellChangeTimes->{3.698487559213478*^9, 3.6984876543704767`*^9, 
  3.698487819459447*^9, 3.6984967104908237`*^9, 3.698496741708466*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.06775", "]"}]], "Input",
 CellChangeTimes->{{3.698487655771607*^9, 3.698487660378409*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.698487662875678*^9, 3.698496714462201*^9, 
  3.6984976678562403`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.06775", "+", "0.067"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.698487686740322*^9, 3.698487688257325*^9}, {
  3.698487822102212*^9, 3.698487823925407*^9}, {3.698496744011361*^9, 
  3.698496744386359*^9}}],

Cell[BoxData["0.067375`"], "Output",
 CellChangeTimes->{
  3.698487689406768*^9, 3.6984878242494373`*^9, {3.698496722343004*^9, 
   3.698496744844508*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.067375", "]"}]], "Input",
 CellChangeTimes->{{3.698487690900221*^9, 3.698487696856947*^9}}],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{
  3.698487699994548*^9, {3.698496726695657*^9, 3.698496748870205*^9}, 
   3.6984976722892103`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.06775", "+", "0.067375"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.698487717794533*^9, 3.6984877182806463`*^9}, {
  3.698487826147821*^9, 3.698487828461369*^9}, {3.6984967513470383`*^9, 
  3.698496751674246*^9}}],

Cell[BoxData["0.0675625`"], "Output",
 CellChangeTimes->{3.6984877187730713`*^9, 3.698487829934516*^9, 
  3.6984967522894793`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.0675625", "]"}]], "Input",
 CellChangeTimes->{{3.698487720021304*^9, 3.6984877273205013`*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.698487733180573*^9, 3.6984967712611303`*^9, 
  3.698497679802342*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.0675625", "+", "0.067375"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.698487762897797*^9, 3.6984877665428247`*^9}, {
  3.698487833974074*^9, 3.6984878362612753`*^9}, {3.69849677671021*^9, 
  3.698496776985834*^9}}],

Cell[BoxData["0.06746875`"], "Output",
 CellChangeTimes->{3.698487767370805*^9, 3.698487836956608*^9, 
  3.698496781336625*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.0674688", "]"}]], "Input",
 CellChangeTimes->{{3.6984877687662497`*^9, 3.6984877765347023`*^9}}],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{3.6984877790898943`*^9, 3.698496787513134*^9, 
  3.6984976852875957`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.0675625", "+", "0.0674688"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.698487861774102*^9, 3.6984878668365917`*^9}, {
  3.698496791242818*^9, 3.6984967919134197`*^9}}],

Cell[BoxData["0.06751565`"], "Output",
 CellChangeTimes->{3.6984878674229383`*^9, 3.6984967949429007`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.0675157", "]"}]], "Input",
 CellChangeTimes->{{3.6984878854519243`*^9, 3.698487887634672*^9}}],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{3.698487890347975*^9, 3.698496800497559*^9, 
  3.698497692132612*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.0675625", "+", "0.0675157"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.698487906941946*^9, 3.698487915546987*^9}, {
  3.698496803449664*^9, 3.698496806064576*^9}}],

Cell[BoxData["0.06753909999999999`"], "Output",
 CellChangeTimes->{3.698487916365795*^9, 3.698496827910227*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"m", "[", "0.2", "]"}], ",", 
    RowBox[{"m", "[", "0.3", "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.698488127268959*^9, 3.6984882252748623`*^9}, 
   3.698497040126564*^9, {3.698497080145835*^9, 3.6984970833345222`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[{{1., 6.}, {2., 4.}}]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 3.9000000000000004`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{0., 2.}, {4., 6.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.698488136963627*^9, 3.698488232668816*^9}, 
   3.698496848877625*^9, 3.6984970215143633`*^9, 3.698497093874989*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.3", "+", "0.2"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.6984882780348787`*^9, 3.698488301568267*^9}, {
  3.698496856746833*^9, 3.6984968569913797`*^9}, {3.6984971117633343`*^9, 
  3.6984971159522333`*^9}}],

Cell[BoxData["0.25`"], "Output",
 CellChangeTimes->{3.698488302719269*^9, 3.698496857417551*^9, 
  3.69849712203477*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.25", "]"}]], "Input",
 CellChangeTimes->{{3.698488304656754*^9, 3.698488310119656*^9}, {
  3.698497123656659*^9, 3.6984971255360947`*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.698488315448064*^9, 3.698496864874151*^9, 
  3.6984969932131147`*^9, 3.698497131681467*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.3", "+", "0.25"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.698488338227811*^9, 3.698488341743219*^9}, {
  3.698497138258726*^9, 3.698497146863933*^9}}],

Cell[BoxData["0.275`"], "Output",
 CellChangeTimes->{3.698488342008803*^9, 3.6984971471200314`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.275", "]"}]], "Input",
 CellChangeTimes->{{3.6984883439046793`*^9, 3.69848835213484*^9}, {
  3.6984971500963697`*^9, 3.698497151503684*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.698488356429001*^9, 3.698488536590494*^9, 
  3.698497180118779*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.3", "+", "0.275"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.6984883602224693`*^9, 3.698488391293686*^9}, {
  3.698488553906165*^9, 3.698488555609351*^9}, {3.698497185667997*^9, 
  3.698497198366468*^9}}],

Cell[BoxData["0.2875`"], "Output",
 CellChangeTimes->{3.69848839411798*^9, 3.698488566885468*^9, 
  3.698497199178319*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.2875", "]"}]], "Input",
 CellChangeTimes->{{3.698488396090682*^9, 3.698488403061194*^9}, {
  3.698488571561496*^9, 3.69848857574472*^9}, {3.698497202391116*^9, 
  3.698497205909951*^9}}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.6984884074765778`*^9, 3.698488580377948*^9, 
  3.698497216739849*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.2875", "+", "0.275"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.6984884520855494`*^9, 3.698488469994932*^9}, {
  3.698488585018855*^9, 3.6984886027119093`*^9}, {3.6984972224170027`*^9, 
  3.6984972309415913`*^9}}],

Cell[BoxData["0.28125`"], "Output",
 CellChangeTimes->{3.698488470895833*^9, 3.698488603847603*^9, 
  3.698497231784156*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.28125", "]"}]], "Input",
 CellChangeTimes->{{3.698488475995863*^9, 3.698488483475129*^9}, {
  3.698488609736267*^9, 3.698488612167712*^9}, {3.698497234157441*^9, 
  3.698497237045639*^9}}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.6984884875537987`*^9, {3.6984886160691032`*^9, 3.69848864372956*^9}, 
   3.698497253336566*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.28125", "+", "0.275"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{
  3.698488496013002*^9, {3.69848865096877*^9, 3.698488659237875*^9}, {
   3.6984972591141233`*^9, 3.698497263892323*^9}}],

Cell[BoxData["0.278125`"], "Output",
 CellChangeTimes->{3.698488663026177*^9, 3.698497264987816*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.278125", "]"}]], "Input",
 CellChangeTimes->{{3.698488667336508*^9, 3.698488675565793*^9}, {
  3.698497267836585*^9, 3.698497270404298*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.698488680276573*^9, 3.698497290221177*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.28125", "+", "0.278125"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.6984887230147257`*^9, 3.698488728596157*^9}, {
  3.6984972759633636`*^9, 3.6984972980117407`*^9}, {3.698497395427752*^9, 
  3.6984974076011744`*^9}}],

Cell[BoxData["0.2796875`"], "Output",
 CellChangeTimes->{3.698488729369647*^9, 3.698497299404937*^9, 
  3.698497409558902*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.279688", "]"}]], "Input",
 CellChangeTimes->{{3.698497305462899*^9, 3.698497311722731*^9}, {
  3.6984974124893723`*^9, 3.698497415448983*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.698497327181159*^9, 3.698497431655048*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.28125", "+", "0.279688"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.698497335782174*^9, 3.698497344618326*^9}, {
  3.698497422616992*^9, 3.6984974453034163`*^9}}],

Cell[BoxData["0.28046899999999997`"], "Output",
 CellChangeTimes->{3.6984973485156116`*^9, 3.6984974463012733`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.280469", "]"}]], "Input",
 CellChangeTimes->{{3.69849735001746*^9, 3.698497355642066*^9}, {
  3.69849744824028*^9, 3.6984974523352613`*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.69849737577979*^9, 3.698497473166547*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.28125", "+", "0.280469"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.698497489777115*^9, 3.698497492510727*^9}}],

Cell[BoxData["0.28085950000000004`"], "Output",
 CellChangeTimes->{3.698497496334342*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0.28086", "]"}]], "Input",
 CellChangeTimes->{{3.698497497773176*^9, 3.698497502454124*^9}}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.6984975183708553`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.28086", "+", "0.280469"}], ")"}], "/", "2"}]], "Input",
 CellChangeTimes->{{3.698497530255439*^9, 3.6984975329968853`*^9}}],

Cell[BoxData["0.2806645`"], "Output",
 CellChangeTimes->{3.698497533698928*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"j", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "kappa"}], "]"}], 
     "]"}], "\[Equal]", "0"}], ",", "kappa"}], "]"}]], "Input",
 CellChangeTimes->{{3.698488784619829*^9, 3.698488804146249*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"kappa", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "3"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"kappa", "\[Rule]", 
     FractionBox["1", "3"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.69848880482598*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.701096060360527*^9, 3.701096061132494*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "gamma12", ",", "gamma23", ",", "gamma31", ",", "x", ",", "x1", ",", 
      "x2", ",", "x3", ",", "kappa", ",", "w", ",", "e", ",", "deltae", ",", 
      "deltasquarede"}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gamma12", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gamma23", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gamma31", "=", 
     RowBox[{"-", "2"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"w", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}], "/", "4"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "kappa_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"w", "[", "x1", "]"}], "+", 
      RowBox[{"w", "[", "x2", "]"}], "+", 
      RowBox[{"w", "[", "x3", "]"}], "+", 
      RowBox[{"kappa", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gamma12", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"gamma23", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"gamma31", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x3", "-", "x1"}], ")"}], "^", "2"}]}]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deltae", "[", 
      RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "kappa_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"e", "[", 
         RowBox[{"y1", ",", "y2", ",", "y3", ",", "lambda"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y1", "\[Rule]", "x1"}], ",", 
        RowBox[{"y2", "\[Rule]", "x2"}], ",", 
        RowBox[{"y3", "\[Rule]", "x3"}], ",", 
        RowBox[{"lambda", "\[Rule]", "kappa"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deltasquarede", "[", 
      RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "kappa_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"Grad", "[", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{"y1", ",", "y2", ",", "y3", ",", "lambda"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y1", "\[Rule]", "x1"}], ",", 
        RowBox[{"y2", "\[Rule]", "x2"}], ",", 
        RowBox[{"y3", "\[Rule]", "x3"}], ",", 
        RowBox[{"lambda", "\[Rule]", "kappa"}]}], "}"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7010960629571867`*^9, 3.701096156993729*^9}, {
  3.7010962005314407`*^9, 3.7010963793567123`*^9}, {3.701096415140635*^9, 
  3.70109646432019*^9}, {3.701097276232863*^9, 3.701097293664843*^9}, {
  3.703343729813799*^9, 3.703343732025298*^9}, {3.7033438244646387`*^9, 
  3.703343825551833*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"sol", ",", "x1", ",", "x2", ",", "x3", ",", "kappa"}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"deltae", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "x"}], ",", "x", ",", "kappa"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"deltasquarede", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "x"}], ",", "x", ",", "kappa"}], "]"}], "]"}], 
        "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "kappa"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"deltae", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"1", "/", "6"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", 
    RowBox[{"deltasquarede", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", 
      RowBox[{"1", "/", "6"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"deltae", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "kappa"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"deltasquarede", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "kappa"}], "]"}], "]"}], 
        "\[Equal]", "0"}]}], "}"}], ",", "kappa"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"deltae", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", 
     RowBox[{"1", "/", "3"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", 
    RowBox[{"deltasquarede", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"1", "/", "3"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"deltae", "[", 
         RowBox[{"x", ",", "0", ",", 
          RowBox[{"-", "x"}], ",", "kappa"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"deltasquarede", "[", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"-", "x"}], ",", "kappa"}], "]"}], "]"}], "\[Equal]", 
        "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "kappa"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"deltae", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "2"}], ",", "0", ",", 
      
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}]}], "/", "2"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "12"}]}], "]"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Det", "[", 
    RowBox[{"deltasquarede", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "2"}], ",", "0", ",", 
      
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}]}], "/", "2"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "12"}]}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7010970322236032`*^9, 3.701097069172921*^9}, {
  3.701097433818378*^9, 3.7010974788789663`*^9}, {3.7011042204940453`*^9, 
  3.701104305286031*^9}, {3.701104416733914*^9, 3.701104484345899*^9}, {
  3.701440370749353*^9, 3.701440390935542*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", "0.`"}], ",", 
     RowBox[{"kappa", "\[Rule]", 
      RowBox[{"-", "0.16666666666666663`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", "0.`"}], ",", 
     RowBox[{"kappa", "\[Rule]", "0.16666666666666663`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.701097053550893*^9, 3.701097069840568*^9}, {
   3.701097455313483*^9, 3.7010974795098267`*^9}, 3.7011041251940327`*^9, {
   3.701104266711739*^9, 3.701104305695024*^9}, {3.7011044507426777`*^9, 
   3.701104485087076*^9}, 3.701440401052433*^9, 3.701440558764154*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.701097053550893*^9, 3.701097069840568*^9}, {
   3.701097455313483*^9, 3.7010974795098267`*^9}, 3.7011041251940327`*^9, {
   3.701104266711739*^9, 3.701104305695024*^9}, {3.7011044507426777`*^9, 
   3.701104485087076*^9}, 3.701440401052433*^9, 3.701440558771755*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.701097053550893*^9, 3.701097069840568*^9}, {
   3.701097455313483*^9, 3.7010974795098267`*^9}, 3.7011041251940327`*^9, {
   3.701104266711739*^9, 3.701104305695024*^9}, {3.7011044507426777`*^9, 
   3.701104485087076*^9}, 3.701440401052433*^9, 3.7014405587762117`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"kappa", "\[Rule]", 
     RowBox[{"-", "0.3333333333333333`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"kappa", "\[Rule]", "0.3333333333333333`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.701097053550893*^9, 3.701097069840568*^9}, {
   3.701097455313483*^9, 3.7010974795098267`*^9}, 3.7011041251940327`*^9, {
   3.701104266711739*^9, 3.701104305695024*^9}, {3.7011044507426777`*^9, 
   3.701104485087076*^9}, 3.701440401052433*^9, 3.701440558780657*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.701097053550893*^9, 3.701097069840568*^9}, {
   3.701097455313483*^9, 3.7010974795098267`*^9}, 3.7011041251940327`*^9, {
   3.701104266711739*^9, 3.701104305695024*^9}, {3.7011044507426777`*^9, 
   3.701104485087076*^9}, 3.701440401052433*^9, 3.701440558785421*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.701097053550893*^9, 3.701097069840568*^9}, {
   3.701097455313483*^9, 3.7010974795098267`*^9}, 3.7011041251940327`*^9, {
   3.701104266711739*^9, 3.701104305695024*^9}, {3.7011044507426777`*^9, 
   3.701104485087076*^9}, 3.701440401052433*^9, 3.701440558789741*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{"-", "1.6180339887498987`"}]}], ",", 
     RowBox[{"kappa", "\[Rule]", "0.26967233145831654`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", "1.6180339887498867`"}], ",", 
     RowBox[{"kappa", "\[Rule]", "0.2696723314583138`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", "0.6180339887498937`"}], ",", 
     RowBox[{"kappa", "\[Rule]", 
      RowBox[{"-", "0.10300566479164963`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{"-", "0.6180339887498958`"}]}], ",", 
     RowBox[{"kappa", "\[Rule]", 
      RowBox[{"-", "0.10300566479164955`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", "0.`"}], ",", 
     RowBox[{"kappa", "\[Rule]", 
      RowBox[{"-", "0.16666666666666688`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", "0.`"}], ",", 
     RowBox[{"kappa", "\[Rule]", 
      RowBox[{"-", "0.16666666666666688`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", "0.`"}], ",", 
     RowBox[{"kappa", "\[Rule]", 
      RowBox[{"-", "0.16666666666666688`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", "0.`"}], ",", 
     RowBox[{"kappa", "\[Rule]", "0.1666666666666668`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.701097053550893*^9, 3.701097069840568*^9}, {
   3.701097455313483*^9, 3.7010974795098267`*^9}, 3.7011041251940327`*^9, {
   3.701104266711739*^9, 3.701104305695024*^9}, {3.7011044507426777`*^9, 
   3.701104485087076*^9}, 3.701440401052433*^9, 3.701440558834916*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.701097053550893*^9, 3.701097069840568*^9}, {
   3.701097455313483*^9, 3.7010974795098267`*^9}, 3.7011041251940327`*^9, {
   3.701104266711739*^9, 3.701104305695024*^9}, {3.7011044507426777`*^9, 
   3.701104485087076*^9}, 3.701440401052433*^9, 3.701440558840632*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.701097053550893*^9, 3.701097069840568*^9}, {
   3.701097455313483*^9, 3.7010974795098267`*^9}, 3.7011041251940327`*^9, {
   3.701104266711739*^9, 3.701104305695024*^9}, {3.7011044507426777`*^9, 
   3.701104485087076*^9}, 3.701440401052433*^9, 3.7014405588461657`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"x", ",", "kappa"}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"deltae", "[", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"-", "x"}], ",", "kappa"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"deltasquarede", "[", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"-", "x"}], ",", "kappa"}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"x", "\[Rule]", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"6", " ", "kappa"}]}]]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"kappa", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "12"}]}], "}"}]}], 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", "kappa", " ", "x"}], "-", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"]}], ")"}]}]}], "\[Equal]", "0"}], ",", 
     "x"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.701462685043515*^9, 3.701462736441537*^9}, {
  3.701462810705358*^9, 3.7014629093985367`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "6"}], " ", "kappa", " ", "x"}], "-", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}], ")"}]}]}], ",", "0", ",", 
   RowBox[{
    RowBox[{"6", " ", "kappa", " ", "x"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.701462707414975*^9, 3.7014627376313334`*^9, 3.7014627874409113`*^9, {
   3.701462818215109*^9, 3.7014629098467913`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.701462707414975*^9, 3.7014627376313334`*^9, 3.7014627874409113`*^9, {
   3.701462818215109*^9, 3.701462909907341*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"6", " ", "kappa"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"6", " ", "kappa"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.701462707414975*^9, 3.7014627376313334`*^9, 3.7014627874409113`*^9, {
   3.701462818215109*^9, 3.701462909913714*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", 
  RowBox[{
   RowBox[{"deltasquarede", "[", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"-", "x"}], ",", "kappa"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"6", " ", "kappa"}]}]]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7014629800664377`*^9, 3.701462989880702*^9}, {
  3.7014631370289307`*^9, 3.701463144292498*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"6", " ", "kappa"}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"24", " ", "kappa"}], "-", 
      RowBox[{
       SqrtBox["3"], " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         RowBox[{"32", " ", "kappa"}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["kappa", "2"]}]}]]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"24", " ", "kappa"}], "+", 
      RowBox[{
       SqrtBox["3"], " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         RowBox[{"32", " ", "kappa"}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["kappa", "2"]}]}]]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7014629804442377`*^9, 3.701462990191442*^9}, {
  3.70146313809628*^9, 3.7014631448449717`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"kappa", ",", "x", ",", "m"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"6", "kappa"}], "+", "1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"m", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"3", 
             RowBox[{"x", "^", "2"}]}], "-", "1"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{
            RowBox[{"3", 
             RowBox[{"x", "^", "2"}]}], "-", "1"}]}], "}"}]}], "}"}]}], "+", 
      RowBox[{"kappa", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "}"}]}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Eigenvalues", "[", "m", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7014622717608843`*^9, 3.701462364039056*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "kappa"}]}], "kappa", "kappa"},
     {"kappa", 
      RowBox[{"1", "+", "kappa", "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", "kappa"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "kappa"}]},
     {"kappa", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "kappa"}], 
      RowBox[{"1", "+", "kappa", "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", "kappa"}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.70146232487152*^9, 3.701462364744418*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"15", " ", "kappa"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"21", " ", "kappa"}], "-", 
      RowBox[{
       SqrtBox["3"], " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         RowBox[{"34", " ", "kappa"}], "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["kappa", "2"]}]}]]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"21", " ", "kappa"}], "+", 
      RowBox[{
       SqrtBox["3"], " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         RowBox[{"34", " ", "kappa"}], "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["kappa", "2"]}]}]]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.70146232487152*^9, 3.701462364801897*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"24", " ", "kappa"}], "-", 
      RowBox[{
       SqrtBox["3"], " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         RowBox[{"32", " ", "kappa"}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["kappa", "2"]}]}]]}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"kappa", ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "12"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7014623993338947`*^9, 3.701462434571803*^9}, {
  3.701463161460513*^9, 3.701463161630355*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV0Hk41AkYB/BZyWNHthSV2UY8j8guGmuRDq8ckfIQZtKxRY7HbiNax5Oo
pm1GodE4u0voYBlHpzbzGjRmZJnpWscgZ5mhXxTl3l9/vM/3+fzx/f7xmhyM
8gvToFAo3uR9y1r1SR/rAgentgjrz/PzBFJD7aFJaAARkS4Mr1nSz9q+XhWu
gYuagyezpwhMjfubyRPawb5Y8W6LcQIbvfW5CUJ3SBQt+eKvIlBV5XklRsgE
03PMFyWvCJwiem9HC8Mgd7VNF7uIQA2dcssoYRx0fdBSmfoTmHeI+kPXhWTQ
TDjdqnnpAzpaRndkSAXwQi2n+g+PYMg1n4V3LHLB8HbuwITrCNK+RszFzF+B
7DLWDt/0YTTQoXpKH+eBtLDsSf6AGvvSk47+UlIAjHq3nRXr1KjnW/TydcZt
CJAKlnQfV+HwmNF0nnsR5BOj7cWtQ5ieakOV2paApX44YWs2hMoF/IHlH4VA
G/vdjcF5j1t/U8T5tJTDqvsn9493vsPv7hWzxa6VoJE0ZJlo/Q4zE+5u87hx
j/xXyDbHtEE88ySWNr3iAUzUmdOxfQAtadc5z1MegtfA9mvjVgN4R6VuKut9
BBuS5479yu9Hnp22bm1gFZydNLsM3X24YdTT9v2DJ6BZjdMbN/ehn3mg9ybG
U6DYnGihpvciLal+pqSgGs6K7csP9vbg4y3MTJs5EXwO2y1McelBpXO77tiG
GljkWVNzJuctehhedWeqaiCIX3Pp7PtupJ5aJN2aKwbKzHm5vKQL59eEurX4
1oKUSA2QszrxwILmez1ztbD2cLDBqpVKHKWvpqf9UwcUvQMLLLAdOxqMFLWx
9SDPdx/9zG5DRjHjKNfkGdz9wy6qz6YVH8ksDDuVz+Aif/v5K8o3WGRiV4pp
EtC+sKUo+Ppr/KRNpDEcGsBTQQmqDn+FUVaC0PWjDdC6zrZQpf8SWamujMbr
UjDOoPZptSvwsGnX+NgeGTgrNcJmuHIcm0gV3qI2giCbrrzJb8bmwMGKwYeN
IA8cDfYwasKOL2vLREeeA8M2Mrj0mAz9W47fMDZuAsoJbm2eZgPO9lWlGHaS
VryWBO+px/kzhaK83H8hSPvYjqXVYmSH3hyscG0GTv16f6/LItQ5wdPeM096
6SkXU78qNJAn0s8JW8i9FLwQeh+fBgqczKzkUPPflJe5SRlqRbDUO1PlwNnv
sfnB3ULkZd3KcOmRA8VBZ7hbloOqSxslkl7Sun5alX/moG+eYsqrn7RGDJP7
Yw7SSmdD/N+RfR2TTIvIbCyXMO1DR0h7OXHjl2Rh++TCDt4kafPv3Wi7BMgI
CjeV6SmAMus4oifjYW74TKD3MtKMCIc6Gg+n2Zl8hT7pSquhWDYXJQmiibYV
pNUbT7ctPo17s5bLVHTSe7PO32FxMFkiiVz0E+lNAeOl0jgcbtqXL/iZdLx2
JJ0diztfjr3RtyJNa6vgL47BVW+NnOkM0lo78qNZ0VgxGb/U2p50v9iOIw3D
5RRdj0oH0kli4tDiEEzSKki0dyT9cXjLblYQbl3W0u+0iXQEd+8RKRNLDMMM
6zaTlr/gM1m+qGc87e0BpDmdygSpO8abZfz13Pmbd326JrVDpaX5Ix8X0hTK
yuT1TNH/7tt7Rg==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->
   NCache[{{0, Rational[1, 12] (1 + 5^Rational[1, 2])}, {-0.9999999779859322, 
     0.}}, {{0, 0.2696723314583158}, {-0.9999999779859322, 0.}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.701462416609779*^9, 3.70146243504991*^9}, 
   3.7014631631349*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.702127364743895*^9, 3.70212736574086*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "gamma12", ",", "gamma23", ",", "gamma31", ",", "x", ",", "x1", ",", 
      "x2", ",", "x3", ",", "kappa", ",", "w", ",", "energy", ",", "d1energy",
       ",", "d2energy"}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gamma12", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gamma23", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gamma31", "=", 
     RowBox[{"-", "2"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"w", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}], "/", "4"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"energy", "[", 
      RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "kappa_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"w", "[", "x1", "]"}], "+", 
      RowBox[{"w", "[", "x2", "]"}], "+", 
      RowBox[{"w", "[", "x3", "]"}], "+", 
      RowBox[{"kappa", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gamma12", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"gamma23", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"gamma31", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x3", "-", "x1"}], ")"}], "^", "2"}]}]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"d1energy", "[", 
      RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "kappa_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"energy", "[", 
         RowBox[{"y1", ",", "y2", ",", "y3", ",", "lambda"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y1", "\[Rule]", "x1"}], ",", 
        RowBox[{"y2", "\[Rule]", "x2"}], ",", 
        RowBox[{"y3", "\[Rule]", "x3"}], ",", 
        RowBox[{"lambda", "\[Rule]", "kappa"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"d2energy", "[", 
      RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "kappa_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"Grad", "[", 
         RowBox[{
          RowBox[{"energy", "[", 
           RowBox[{"y1", ",", "y2", ",", "y3", ",", "lambda"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y1", "\[Rule]", "x1"}], ",", 
        RowBox[{"y2", "\[Rule]", "x2"}], ",", 
        RowBox[{"y3", "\[Rule]", "x3"}], ",", 
        RowBox[{"lambda", "\[Rule]", "kappa"}]}], "}"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.703958261932496*^9, 3.703958295769971*^9}, {
  3.703958331666356*^9, 3.70395835976888*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Bifurcation", " ", "at", " ", "x0"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "0"}], ")"}], " ", "and", " ", "kappa0"}], 
     "=", 
     RowBox[{"1", "/", "6."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "x01", ",", "x02", ",", "x03", ",", "kappa0", ",", "y1", ",", "y2", ",", 
      "y3", ",", "mu", ",", "v", ",", "w1", ",", "w2", ",", "w3"}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<The bifurcation point\>\"", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"x01", "=", "0"}], "\[IndentingNewLine]", 
   RowBox[{"x02", "=", "0"}], "\[IndentingNewLine]", 
   RowBox[{"x03", "=", "0"}], "\[IndentingNewLine]", 
   RowBox[{"kappa0", "=", 
    RowBox[{"1", "/", "6"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<Demonstrates that it is a fixed point with given degeneracy\>\"", 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"d1energy", "[", 
    RowBox[{"x01", ",", "x02", ",", "x03", ",", "kappa0"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Eigenvalues", "[", 
    RowBox[{"-", 
     RowBox[{"d2energy", "[", 
      RowBox[{"x01", ",", "x02", ",", "x03", ",", "kappa0"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<The shifted system\>\"", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"-", 
      RowBox[{"d1energy", "[", 
       RowBox[{
        RowBox[{"y1", "+", "x01"}], ",", 
        RowBox[{"y2", "+", "x02"}], ",", 
        RowBox[{"y3", "+", "x03"}], ",", 
        RowBox[{"mu", "+", "kappa0"}]}], "]"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<The eigenvalues and eigenvectors of the left most matrix\>\"", "]"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Eigenvalues", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "3"}], ")"}], "*", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"4", ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", "4"}], "}"}]}], "}"}]}], "]"}],
       "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Eigenvalues", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "3"}], ")"}], "*", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"4", ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", "4"}], "}"}]}], "}"}]}], "]"}],
       "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Eigenvalues", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "3"}], ")"}], "*", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"4", ",", "1", ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1", ",", "4"}], "}"}]}], "}"}]}], "]"}],
       "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"v", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Normalize", "[", 
        RowBox[{
         RowBox[{"Eigenvectors", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "3"}], ")"}], "*", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "1", ",", 
               RowBox[{"-", "2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "2"}], ",", "1", ",", "4"}], "}"}]}], "}"}]}], 
          "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
       RowBox[{"Normalize", "[", 
        RowBox[{
         RowBox[{"Eigenvectors", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "3"}], ")"}], "*", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "1", ",", 
               RowBox[{"-", "2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "2"}], ",", "1", ",", "4"}], "}"}]}], "}"}]}], 
          "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
       RowBox[{"Normalize", "[", 
        RowBox[{
         RowBox[{"Eigenvectors", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "3"}], ")"}], "*", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "1", ",", 
               RowBox[{"-", "2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "2"}], ",", "1", ",", "4"}], "}"}]}], "}"}]}], 
          "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Checks the formula for the left most matrix\>\"", "]"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "3"}], ")"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "1", ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1", ",", "4"}], "}"}]}], "}"}]}], "-", 
     RowBox[{
      RowBox[{"Transpose", "[", "v", "]"}], ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "2"}], "}"}]}], "}"}], ".", "v"}]}], 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Gives the formula for the right most matrix\>\"", "]"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{
      RowBox[{"(", "2", ")"}], 
      RowBox[{"v", ".", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}]}], "}"}], ".", 
       RowBox[{"Transpose", "[", "v", "]"}]}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Checks the center manifold formulas\>\"", "]"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w2", "=", 
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"w1", "^", "2"}]}], "+", 
      RowBox[{"b", " ", "w1", " ", "mu"}], "+", 
      RowBox[{"c", " ", 
       RowBox[{"mu", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w3", "=", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"w1", "^", "2"}]}], "+", 
      RowBox[{"e", " ", "w1", " ", "mu"}], "+", 
      RowBox[{"f", " ", 
       RowBox[{"mu", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w2", ",", "w3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"w1", ",", "mu"}], "}"}]}], "]"}], ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], "mu", " ", "w1"}], ",", "0"}], "}"}]}], "-", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "2"}], "}"}]}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{"w2", ",", "w3"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Gives the cubic term\>\"", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"MatrixForm", "[", 
      RowBox[{"-", 
       RowBox[{"v", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Transpose", "[", "v", "]"}], ".", 
            RowBox[{"{", 
             RowBox[{"w1", ",", "w2", ",", "w3"}], "}"}]}], ")"}], "^", "3"}],
          ")"}]}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w2", "\[Rule]", "0"}], ",", 
       RowBox[{"w3", "\[Rule]", "0"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Plots the topologically equivalent vector field\>\"", 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"StreamPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "mu"}], " ", "w"}], "-", 
          RowBox[{"w", "^", "3"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<\\mu\>\"", ",", "TeXForm", ",", "HoldForm"}], "]"}],
             ",", "15"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<w_1\>\"", ",", "TeXForm", ",", "HoldForm"}], "]"}], 
            ",", "15"}], "]"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "mu"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "mu"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<PhasePortraitFirstBifurcation.pdf\>\""}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"StreamPlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "mu"}], " ", "w"}], "-", 
             RowBox[{"w", "^", "3"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"mu", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"Axes", "\[Rule]", "True"}], ",", 
          RowBox[{"AxesLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<\\mu\>\"", ",", "TeXForm", ",", "HoldForm"}], 
                "]"}], ",", "15"}], "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<w_1\>\"", ",", "TeXForm", ",", "HoldForm"}], 
                "]"}], ",", "15"}], "]"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Plot", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"mu", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"Plot", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "mu"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"mu", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Plot", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "mu"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"mu", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], "]"}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.702127507197777*^9, 3.702127533879962*^9}, {
   3.702128785258471*^9, 3.702128808529656*^9}, {3.702129008130286*^9, 
   3.702129016246387*^9}, 3.702129116240835*^9, {3.7021292253893967`*^9, 
   3.702129226699909*^9}, {3.7021295848654203`*^9, 3.702129591326198*^9}, {
   3.702129661819521*^9, 3.702129711472495*^9}, {3.702129944727069*^9, 
   3.7021299620101643`*^9}, {3.702129998951316*^9, 3.702130003399181*^9}, {
   3.702130055422859*^9, 3.70213005875711*^9}, {3.702130281037829*^9, 
   3.70213037874199*^9}, {3.702130414390193*^9, 3.702130429321508*^9}, {
   3.702130535377317*^9, 3.702130546261855*^9}, {3.702130586903821*^9, 
   3.702130614642815*^9}, {3.702130929587606*^9, 3.702131059469121*^9}, {
   3.7021311002915*^9, 3.702131137978978*^9}, {3.702131397000907*^9, 
   3.7021314083650846`*^9}, {3.7021315937666817`*^9, 3.702131620024892*^9}, {
   3.7021318396745243`*^9, 3.7021318934116077`*^9}, {3.702143609117815*^9, 
   3.702143619848687*^9}, {3.702145731587782*^9, 3.702145942235301*^9}, {
   3.702146017378516*^9, 3.702146072120329*^9}, {3.702146199782522*^9, 
   3.7021463099883327`*^9}, {3.702146344970501*^9, 3.7021464676479588`*^9}, {
   3.7021465239902487`*^9, 3.7021465562507563`*^9}, {3.702146690512553*^9, 
   3.7021467813803873`*^9}, {3.7021469654133043`*^9, 3.702147018355815*^9}, {
   3.702147210142249*^9, 3.702147260599723*^9}, {3.7021476524111223`*^9, 
   3.702147695997151*^9}, {3.702147960465363*^9, 3.702147965078082*^9}, {
   3.703343569221052*^9, 3.703343603819817*^9}, {3.7033436983894978`*^9, 
   3.703343716613422*^9}, {3.7033437895910378`*^9, 3.703343791161263*^9}, 
   3.7033439886456327`*^9, 3.703344034531549*^9, 3.7039562826410227`*^9, 
   3.703956434250717*^9, {3.7039565573991528`*^9, 3.703956577090189*^9}, {
   3.703956630587378*^9, 3.703956633761538*^9}, {3.703956711164415*^9, 
   3.703956752010016*^9}, {3.7039581676730957`*^9, 3.703958197461955*^9}, {
   3.703958302759491*^9, 3.7039583209005833`*^9}, {3.7039584016611958`*^9, 
   3.703958436740155*^9}, {3.703958527077754*^9, 3.7039585291055593`*^9}, {
   3.7039585833170013`*^9, 3.703958606920162*^9}, {3.70395874402672*^9, 
   3.703958746220253*^9}, {3.703959193786277*^9, 3.703959271748324*^9}, {
   3.703959376171426*^9, 3.7039593763259706`*^9}, {3.703959492923107*^9, 
   3.703959514042677*^9}, {3.703959551294653*^9, 3.703959570097885*^9}, {
   3.7040247252739153`*^9, 3.704024779930728*^9}, 3.704202571671524*^9},
 EmphasizeSyntaxErrors->True],

Cell[BoxData["\<\"The bifurcation point\"\>"], "Print",
 CellChangeTimes->{{3.702145845598824*^9, 3.702145901036131*^9}, {
   3.702145931871376*^9, 3.702145942569969*^9}, {3.702146020318624*^9, 
   3.70214607251877*^9}, {3.702146216999199*^9, 3.702146237479888*^9}, 
   3.702146310316451*^9, {3.7021463806509943`*^9, 3.702146408575654*^9}, 
   3.702146468679756*^9, 3.702146556724728*^9, {3.7021467461389847`*^9, 
   3.7021467823751373`*^9}, 3.7021470187984047`*^9, {3.7021472400593643`*^9, 
   3.7021472613325453`*^9}, {3.702147675806507*^9, 3.7021476968570347`*^9}, 
   3.702147965647304*^9, 3.703343573258532*^9, 3.703343604402266*^9, 
   3.703343740043244*^9, 3.7033437926822157`*^9, 3.70334383098837*^9, 
   3.703343989868643*^9, 3.7033440348908777`*^9, 3.703955983428976*^9, 
   3.7039562868837442`*^9, 3.703956325869177*^9, 3.7039564354945908`*^9, {
   3.703956559490032*^9, 3.703956577629498*^9}, 3.703956634424268*^9, {
   3.7039567145414*^9, 3.703956752568962*^9}, 3.7039581986288357`*^9, {
   3.703958305807296*^9, 3.703958362351326*^9}, {3.7039584253661327`*^9, 
   3.703958441161427*^9}, 3.703958538191091*^9, {3.703958585857891*^9, 
   3.703958608487397*^9}, 3.703958746886051*^9, {3.70395921073676*^9, 
   3.703959272453539*^9}, {3.703959494136901*^9, 3.7039595146842947`*^9}, 
   3.703959572044869*^9, {3.704024730373951*^9, 3.704024751526436*^9}, 
   3.704202572207713*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.70420257221702*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.704202572226576*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.7042025722358713`*^9}],

Cell[BoxData[
 FractionBox["1", "6"]], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.704202572244814*^9}],

Cell[BoxData["\<\"Demonstrates that it is a fixed point with given degeneracy\
\"\>"], "Print",
 CellChangeTimes->{{3.702145845598824*^9, 3.702145901036131*^9}, {
   3.702145931871376*^9, 3.702145942569969*^9}, {3.702146020318624*^9, 
   3.70214607251877*^9}, {3.702146216999199*^9, 3.702146237479888*^9}, 
   3.702146310316451*^9, {3.7021463806509943`*^9, 3.702146408575654*^9}, 
   3.702146468679756*^9, 3.702146556724728*^9, {3.7021467461389847`*^9, 
   3.7021467823751373`*^9}, 3.7021470187984047`*^9, {3.7021472400593643`*^9, 
   3.7021472613325453`*^9}, {3.702147675806507*^9, 3.7021476968570347`*^9}, 
   3.702147965647304*^9, 3.703343573258532*^9, 3.703343604402266*^9, 
   3.703343740043244*^9, 3.7033437926822157`*^9, 3.70334383098837*^9, 
   3.703343989868643*^9, 3.7033440348908777`*^9, 3.703955983428976*^9, 
   3.7039562868837442`*^9, 3.703956325869177*^9, 3.7039564354945908`*^9, {
   3.703956559490032*^9, 3.703956577629498*^9}, 3.703956634424268*^9, {
   3.7039567145414*^9, 3.703956752568962*^9}, 3.7039581986288357`*^9, {
   3.703958305807296*^9, 3.703958362351326*^9}, {3.7039584253661327`*^9, 
   3.703958441161427*^9}, 3.703958538191091*^9, {3.703958585857891*^9, 
   3.703958608487397*^9}, 3.703958746886051*^9, {3.70395921073676*^9, 
   3.703959272453539*^9}, {3.703959494136901*^9, 3.7039595146842947`*^9}, 
   3.703959572044869*^9, {3.704024730373951*^9, 3.704024751526436*^9}, 
   3.704202572253893*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.704202572261013*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.704202572270259*^9}],

Cell[BoxData["\<\"The shifted system\"\>"], "Print",
 CellChangeTimes->{{3.702145845598824*^9, 3.702145901036131*^9}, {
   3.702145931871376*^9, 3.702145942569969*^9}, {3.702146020318624*^9, 
   3.70214607251877*^9}, {3.702146216999199*^9, 3.702146237479888*^9}, 
   3.702146310316451*^9, {3.7021463806509943`*^9, 3.702146408575654*^9}, 
   3.702146468679756*^9, 3.702146556724728*^9, {3.7021467461389847`*^9, 
   3.7021467823751373`*^9}, 3.7021470187984047`*^9, {3.7021472400593643`*^9, 
   3.7021472613325453`*^9}, {3.702147675806507*^9, 3.7021476968570347`*^9}, 
   3.702147965647304*^9, 3.703343573258532*^9, 3.703343604402266*^9, 
   3.703343740043244*^9, 3.7033437926822157`*^9, 3.70334383098837*^9, 
   3.703343989868643*^9, 3.7033440348908777`*^9, 3.703955983428976*^9, 
   3.7039562868837442`*^9, 3.703956325869177*^9, 3.7039564354945908`*^9, {
   3.703956559490032*^9, 3.703956577629498*^9}, 3.703956634424268*^9, {
   3.7039567145414*^9, 3.703956752568962*^9}, 3.7039581986288357`*^9, {
   3.703958305807296*^9, 3.703958362351326*^9}, {3.7039584253661327`*^9, 
   3.703958441161427*^9}, 3.703958538191091*^9, {3.703958585857891*^9, 
   3.703958608487397*^9}, 3.703958746886051*^9, {3.70395921073676*^9, 
   3.703959272453539*^9}, {3.703959494136901*^9, 3.7039595146842947`*^9}, 
   3.703959572044869*^9, {3.704024730373951*^9, 3.704024751526436*^9}, 
   3.704202572279159*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox["1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"6", " ", "mu"}]}], ")"}], " ", "y1"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["y1", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "mu"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"y2", "-", 
             RowBox[{"2", " ", "y3"}]}], ")"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"y1", "+", 
          RowBox[{"6", " ", "mu", " ", "y1"}], "+", "y2", "-", 
          RowBox[{"12", " ", "mu", " ", "y2"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["y2", "3"]}], "+", "y3", "+", 
          RowBox[{"6", " ", "mu", " ", "y3"}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "mu"}]}], ")"}], " ", "y1"}], "+", "y2", "+", 
          RowBox[{"6", " ", "mu", " ", "y2"}], "+", 
          RowBox[{"y3", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"6", " ", "mu"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["y3", "2"]}]}], ")"}]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.7042025722872963`*^9}],

Cell[BoxData["\<\"The eigenvalues and eigenvectors of the left most \
matrix\"\>"], "Print",
 CellChangeTimes->{{3.702145845598824*^9, 3.702145901036131*^9}, {
   3.702145931871376*^9, 3.702145942569969*^9}, {3.702146020318624*^9, 
   3.70214607251877*^9}, {3.702146216999199*^9, 3.702146237479888*^9}, 
   3.702146310316451*^9, {3.7021463806509943`*^9, 3.702146408575654*^9}, 
   3.702146468679756*^9, 3.702146556724728*^9, {3.7021467461389847`*^9, 
   3.7021467823751373`*^9}, 3.7021470187984047`*^9, {3.7021472400593643`*^9, 
   3.7021472613325453`*^9}, {3.702147675806507*^9, 3.7021476968570347`*^9}, 
   3.702147965647304*^9, 3.703343573258532*^9, 3.703343604402266*^9, 
   3.703343740043244*^9, 3.7033437926822157`*^9, 3.70334383098837*^9, 
   3.703343989868643*^9, 3.7033440348908777`*^9, 3.703955983428976*^9, 
   3.7039562868837442`*^9, 3.703956325869177*^9, 3.7039564354945908`*^9, {
   3.703956559490032*^9, 3.703956577629498*^9}, 3.703956634424268*^9, {
   3.7039567145414*^9, 3.703956752568962*^9}, 3.7039581986288357`*^9, {
   3.703958305807296*^9, 3.703958362351326*^9}, {3.7039584253661327`*^9, 
   3.703958441161427*^9}, 3.703958538191091*^9, {3.703958585857891*^9, 
   3.703958608487397*^9}, 3.703958746886051*^9, {3.70395921073676*^9, 
   3.703959272453539*^9}, {3.703959494136901*^9, 3.7039595146842947`*^9}, 
   3.703959572044869*^9, {3.704024730373951*^9, 3.704024751526436*^9}, 
   3.704202572298293*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.704202572304366*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["6"]], 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "3"]]}], 
      FractionBox["1", 
       SqrtBox["6"]]},
     {
      FractionBox["1", 
       SqrtBox["3"]], 
      FractionBox["1", 
       SqrtBox["3"]], 
      FractionBox["1", 
       SqrtBox["3"]]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0", 
      FractionBox["1", 
       SqrtBox["2"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.704202572313013*^9}],

Cell[BoxData["\<\"Checks the formula for the left most matrix\"\>"], "Print",
 CellChangeTimes->{{3.702145845598824*^9, 3.702145901036131*^9}, {
   3.702145931871376*^9, 3.702145942569969*^9}, {3.702146020318624*^9, 
   3.70214607251877*^9}, {3.702146216999199*^9, 3.702146237479888*^9}, 
   3.702146310316451*^9, {3.7021463806509943`*^9, 3.702146408575654*^9}, 
   3.702146468679756*^9, 3.702146556724728*^9, {3.7021467461389847`*^9, 
   3.7021467823751373`*^9}, 3.7021470187984047`*^9, {3.7021472400593643`*^9, 
   3.7021472613325453`*^9}, {3.702147675806507*^9, 3.7021476968570347`*^9}, 
   3.702147965647304*^9, 3.703343573258532*^9, 3.703343604402266*^9, 
   3.703343740043244*^9, 3.7033437926822157`*^9, 3.70334383098837*^9, 
   3.703343989868643*^9, 3.7033440348908777`*^9, 3.703955983428976*^9, 
   3.7039562868837442`*^9, 3.703956325869177*^9, 3.7039564354945908`*^9, {
   3.703956559490032*^9, 3.703956577629498*^9}, 3.703956634424268*^9, {
   3.7039567145414*^9, 3.703956752568962*^9}, 3.7039581986288357`*^9, {
   3.703958305807296*^9, 3.703958362351326*^9}, {3.7039584253661327`*^9, 
   3.703958441161427*^9}, 3.703958538191091*^9, {3.703958585857891*^9, 
   3.703958608487397*^9}, 3.703958746886051*^9, {3.70395921073676*^9, 
   3.703959272453539*^9}, {3.703959494136901*^9, 3.7039595146842947`*^9}, 
   3.703959572044869*^9, {3.704024730373951*^9, 3.704024751526436*^9}, 
   3.704202572322262*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.704202572328081*^9}],

Cell[BoxData["\<\"Gives the formula for the right most matrix\"\>"], "Print",
 CellChangeTimes->{{3.702145845598824*^9, 3.702145901036131*^9}, {
   3.702145931871376*^9, 3.702145942569969*^9}, {3.702146020318624*^9, 
   3.70214607251877*^9}, {3.702146216999199*^9, 3.702146237479888*^9}, 
   3.702146310316451*^9, {3.7021463806509943`*^9, 3.702146408575654*^9}, 
   3.702146468679756*^9, 3.702146556724728*^9, {3.7021467461389847`*^9, 
   3.7021467823751373`*^9}, 3.7021470187984047`*^9, {3.7021472400593643`*^9, 
   3.7021472613325453`*^9}, {3.702147675806507*^9, 3.7021476968570347`*^9}, 
   3.702147965647304*^9, 3.703343573258532*^9, 3.703343604402266*^9, 
   3.703343740043244*^9, 3.7033437926822157`*^9, 3.70334383098837*^9, 
   3.703343989868643*^9, 3.7033440348908777`*^9, 3.703955983428976*^9, 
   3.7039562868837442`*^9, 3.703956325869177*^9, 3.7039564354945908`*^9, {
   3.703956559490032*^9, 3.703956577629498*^9}, 3.703956634424268*^9, {
   3.7039567145414*^9, 3.703956752568962*^9}, 3.7039581986288357`*^9, {
   3.703958305807296*^9, 3.703958362351326*^9}, {3.7039584253661327`*^9, 
   3.703958441161427*^9}, 3.703958538191091*^9, {3.703958585857891*^9, 
   3.703958608487397*^9}, 3.703958746886051*^9, {3.70395921073676*^9, 
   3.703959272453539*^9}, {3.703959494136901*^9, 3.7039595146842947`*^9}, 
   3.703959572044869*^9, {3.704024730373951*^9, 3.704024751526436*^9}, 
   3.704202572335826*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "6"}], "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "6"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.704202572339958*^9}],

Cell[BoxData["\<\"Checks the center manifold formulas\"\>"], "Print",
 CellChangeTimes->{{3.702145845598824*^9, 3.702145901036131*^9}, {
   3.702145931871376*^9, 3.702145942569969*^9}, {3.702146020318624*^9, 
   3.70214607251877*^9}, {3.702146216999199*^9, 3.702146237479888*^9}, 
   3.702146310316451*^9, {3.7021463806509943`*^9, 3.702146408575654*^9}, 
   3.702146468679756*^9, 3.702146556724728*^9, {3.7021467461389847`*^9, 
   3.7021467823751373`*^9}, 3.7021470187984047`*^9, {3.7021472400593643`*^9, 
   3.7021472613325453`*^9}, {3.702147675806507*^9, 3.7021476968570347`*^9}, 
   3.702147965647304*^9, 3.703343573258532*^9, 3.703343604402266*^9, 
   3.703343740043244*^9, 3.7033437926822157`*^9, 3.70334383098837*^9, 
   3.703343989868643*^9, 3.7033440348908777`*^9, 3.703955983428976*^9, 
   3.7039562868837442`*^9, 3.703956325869177*^9, 3.7039564354945908`*^9, {
   3.703956559490032*^9, 3.703956577629498*^9}, 3.703956634424268*^9, {
   3.7039567145414*^9, 3.703956752568962*^9}, 3.7039581986288357`*^9, {
   3.703958305807296*^9, 3.703958362351326*^9}, {3.7039584253661327`*^9, 
   3.703958441161427*^9}, 3.703958538191091*^9, {3.703958585857891*^9, 
   3.703958608487397*^9}, 3.703958746886051*^9, {3.70395921073676*^9, 
   3.703959272453539*^9}, {3.703959494136901*^9, 3.7039595146842947`*^9}, 
   3.703959572044869*^9, {3.704024730373951*^9, 3.704024751526436*^9}, 
   3.7042025723474417`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "c"}], " ", 
         SuperscriptBox["mu", "2"]}], "-", 
        RowBox[{"b", " ", "mu", " ", "w1"}], "-", 
        RowBox[{"a", " ", 
         SuperscriptBox["w1", "2"]}], "-", 
        RowBox[{"6", " ", "mu", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", "mu"}], "+", 
           RowBox[{"2", " ", "a", " ", "w1"}]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "mu", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", " ", "mu"}], "+", 
           RowBox[{"2", " ", "d", " ", "w1"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", " ", 
            SuperscriptBox["mu", "2"]}], "+", 
           RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
           RowBox[{"d", " ", 
            SuperscriptBox["w1", "2"]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.704202572352139*^9}],

Cell[BoxData["\<\"Gives the cubic term\"\>"], "Print",
 CellChangeTimes->{{3.702145845598824*^9, 3.702145901036131*^9}, {
   3.702145931871376*^9, 3.702145942569969*^9}, {3.702146020318624*^9, 
   3.70214607251877*^9}, {3.702146216999199*^9, 3.702146237479888*^9}, 
   3.702146310316451*^9, {3.7021463806509943`*^9, 3.702146408575654*^9}, 
   3.702146468679756*^9, 3.702146556724728*^9, {3.7021467461389847`*^9, 
   3.7021467823751373`*^9}, 3.7021470187984047`*^9, {3.7021472400593643`*^9, 
   3.7021472613325453`*^9}, {3.702147675806507*^9, 3.7021476968570347`*^9}, 
   3.702147965647304*^9, 3.703343573258532*^9, 3.703343604402266*^9, 
   3.703343740043244*^9, 3.7033437926822157`*^9, 3.70334383098837*^9, 
   3.703343989868643*^9, 3.7033440348908777`*^9, 3.703955983428976*^9, 
   3.7039562868837442`*^9, 3.703956325869177*^9, 3.7039564354945908`*^9, {
   3.703956559490032*^9, 3.703956577629498*^9}, 3.703956634424268*^9, {
   3.7039567145414*^9, 3.703956752568962*^9}, 3.7039581986288357`*^9, {
   3.703958305807296*^9, 3.703958362351326*^9}, {3.7039584253661327`*^9, 
   3.703958441161427*^9}, 3.703958538191091*^9, {3.703958585857891*^9, 
   3.703958608487397*^9}, 3.703958746886051*^9, {3.70395921073676*^9, 
   3.703959272453539*^9}, {3.703959494136901*^9, 3.7039595146842947`*^9}, 
   3.703959572044869*^9, {3.704024730373951*^9, 3.704024751526436*^9}, 
   3.704202572360032*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["w1", "3"], "2"]}]},
      {
       FractionBox[
        SuperscriptBox["w1", "3"], 
        RowBox[{"3", " ", 
         SqrtBox["2"]}]]},
      {"0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.704202572364378*^9}],

Cell[BoxData["\<\"Plots the topologically equivalent vector field\"\>"], \
"Print",
 CellChangeTimes->{{3.702145845598824*^9, 3.702145901036131*^9}, {
   3.702145931871376*^9, 3.702145942569969*^9}, {3.702146020318624*^9, 
   3.70214607251877*^9}, {3.702146216999199*^9, 3.702146237479888*^9}, 
   3.702146310316451*^9, {3.7021463806509943`*^9, 3.702146408575654*^9}, 
   3.702146468679756*^9, 3.702146556724728*^9, {3.7021467461389847`*^9, 
   3.7021467823751373`*^9}, 3.7021470187984047`*^9, {3.7021472400593643`*^9, 
   3.7021472613325453`*^9}, {3.702147675806507*^9, 3.7021476968570347`*^9}, 
   3.702147965647304*^9, 3.703343573258532*^9, 3.703343604402266*^9, 
   3.703343740043244*^9, 3.7033437926822157`*^9, 3.70334383098837*^9, 
   3.703343989868643*^9, 3.7033440348908777`*^9, 3.703955983428976*^9, 
   3.7039562868837442`*^9, 3.703956325869177*^9, 3.7039564354945908`*^9, {
   3.703956559490032*^9, 3.703956577629498*^9}, 3.703956634424268*^9, {
   3.7039567145414*^9, 3.703956752568962*^9}, 3.7039581986288357`*^9, {
   3.703958305807296*^9, 3.703958362351326*^9}, {3.7039584253661327`*^9, 
   3.703958441161427*^9}, 3.703958538191091*^9, {3.703958585857891*^9, 
   3.703958608487397*^9}, 3.703958746886051*^9, {3.70395921073676*^9, 
   3.703959272453539*^9}, {3.703959494136901*^9, 3.7039595146842947`*^9}, 
   3.703959572044869*^9, {3.704024730373951*^9, 3.704024751526436*^9}, 
   3.704202572371726*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.43231355403191757`, -0.00038369701802134056`}, \
{-0.43231355403191757`, -0.0011631500702351703`}, {-0.43231355403191757`, \
-0.0020249013006900045`}, {-0.43231355403191757`, -0.003523348661110634}, \
{-0.43231355403191757`, -0.0061401415708460605`}, {-0.43231355403191757`, \
-0.010706379925050856`}, {-0.43231355403191757`, -0.018667684799041438`}, \
{-0.43231355403191757`, -0.03183492242661457}, {-0.43231355403191757`, \
-0.054782356000329324`}, {-0.43231355403191757`, -0.09520037758250131}, \
{-0.43231355403191757`, -0.1323961988475686}, {-0.43231355403191757`, \
-0.15562083686922795`}, {-0.43231355403191757`, -0.16734570067995658`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.43231355403191757`, -0.17151975077150497`}, \
{-0.43231355403191757`, -0.18235081135898168`}, {-0.4323135540319175, \
-0.21267584183965585`}, {-0.43231355403191757`, -0.24668564783407668`}, \
{-0.43231355403191757`, -0.28415219622978316`}, {-0.43231355403191757`, \
-0.324445885452881}, {-0.43231355403191757`, -0.3384817544334402}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.43231355403191757`, -0.34265580452498856`}, \
{-0.43231355403191757`, -0.34949023679284597`}, {-0.43231355403191757`, \
-0.37491733419292006`}, {-0.4323135540319175, -0.400390709869577}, \
{-0.43231355403191757`, -0.42557389603929074`}, {-0.43231355403191757`, \
-0.42894988005375395`}, {-0.43231355403191757`, -0.4323135666262551}, \
{-0.43231355403191757`, -0.47070860089576333`}, {-0.43231355403191757`, \
-0.5053650728052318}, {-0.43231355403191757`, -0.5096178081869238}}]}, 
      {Arrowheads[{{0.016664596223064918`, 1.}}], 
       ArrowBox[{{-0.43231355403191757`, -0.5137918582784722}, \
{-0.43231355403191757`, -0.5375723457280376}, {-0.43231355403191757`, \
-0.5648812206775181}, {-0.43231355403191757`, -0.6051751856192057}, \
{-0.43231355403191757`, -0.629173866207043}, {-0.43231355403191757`, \
-0.6421533402686875}, {-0.43231355403191757`, -0.6491158739195387}, \
{-0.43231355403191757`, -0.6529095770594741}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.432327112863732, -1.}, {
        0.432327112863732, -0.9904822875234928}, {
        0.43232711286373193`, -0.9552910705330586}, {
        0.432327112863732, -0.9228819163290828}, {
        0.43232711286373193`, -0.8932548249115645}, {
        0.43232711286373193`, -0.8595361135424552}, {
        0.43232711286373193`, -0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.43232711286373193`, -0.8288639462465164}, {
        0.43232711286373193`, -0.8282291530078745}, {
        0.43232711286373193`, -0.7993339433078223}, {
        0.43232711286373193`, -0.7728504844422989}, {
        0.43232711286373193`, -0.7413264344545998}, {
        0.43232711286373193`, -0.7120945026480735}, {
        0.43232711286373193`, -0.68515468902272}, {
        0.43232711286373193`, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.43232711286373193`, -0.6577278924930328}, {
        0.43232711286373193`, -0.6251121292344142}, {
        0.43232711286373193`, -0.5926946957391446}, {
        0.43232711286373193`, -0.5632546930927309}, {
        0.43232711286373193`, -0.5367921212951732}, {
        0.43232711286373193`, -0.5126314215602155}, {
        0.43232711286373193`, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.43232711286373193`, -0.48659183873954914`}, {
        0.43232711286373193`, -0.4499072020134081}, {
        0.43232711286373193`, -0.44095463588886546`}, {
        0.43232711286373193`, -0.4322904447039395}, {
        0.43232711286373193`, -0.4040577262716136}, {
        0.43232711286373193`, -0.3785049741566114}, {
        0.43232711286373193`, -0.35406988346196766`}, {
        0.43232711286373193`, -0.33187011560804114`}, {
        0.43232711286373193`, -0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.43232711286373193`, -0.3154557849860655}, {
        0.43232711286373193`, -0.29300947816123146`}, {
        0.43232711286373193`, -0.2600078206184969}, {
        0.43232711286373193`, -0.2309022247392443}, {
        0.43232711286373193`, -0.2056876751154421}, {
        0.43232711286373193`, -0.16441501850926568`}, {
        0.43232711286373193`, -0.14849378132413027`}}]}, 
      {Arrowheads[{{0.01686587765449898, 1.}}], 
       ArrowBox[{{0.43232711286373193`, -0.14431973123258188`}, {
        0.43232711286373193`, -0.13222191085847002`}, {
        0.43232711286373193`, -0.09422003809225162}, {
        0.43232711286373193`, -0.0675666943367579}, {
        0.43232711286373193`, -0.048580313873465356`}, {
        0.43232711286373193`, -0.029063865229960552`}, {
        0.43232711286373193`, -0.017603730258639986`}, {
        0.43232711286373193`, -0.010710996526830685`}, {
        0.43232711286373193`, -0.006116409064510963}, {
        0.43232711286373193`, -0.003521694896971306}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7380048855023309, -1.}, {
        0.7380048855023309, -0.9853509025971074}, {
        0.7380048855023309, -0.951856383696217}, {
        0.738004885502331, -0.9204422960257325}, {
        0.7380048855023309, -0.8909783308131884}, {
        0.7380048855023309, -0.8633341792861213}, {
        0.7380048855023309, -0.8373795326720669}, {
        0.7380048855023309, -0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7380048855023309, -0.8288639462465164}, {
        0.7380048855023309, -0.8129840821985608}, {
        0.738004885502331, -0.7900175190931387}, {
        0.7380048855023309, -0.7683495345833362}, {
        0.7380048855023309, -0.7346939012102813}, {
        0.7380048855023309, -0.7033419899197617}, {
        0.7380048855023309, -0.6742938007117769}, {
        0.7380048855023309, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7380048855023309, -0.6577278924930328}, {
        0.7380048855023309, -0.6475493335863274}, {
        0.7380048855023308, -0.6226651996887573}, {
        0.7380048855023309, -0.5991980101644115}, {
        0.7380048855023309, -0.556514464235392}, {
        0.738004885502331, -0.5185733855263833}, {
        0.7380048855023309, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7380048855023309, -0.48659183873954914`}, {
        0.7380048855023309, -0.4844494637645}, {
        0.7380048855023309, -0.4537032561967819}, {
        0.7380048855023309, -0.4256862990757695}, {
        0.7380048855023309, -0.3993801623280177}, {
        0.7380048855023309, -0.3749806007863177}, {
        0.7380048855023309, -0.3319012033210729}, {
        0.7380048855023309, -0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7380048855023309, -0.3154557849860655}, {
        0.7380048855023308, -0.295047923812107}, {
        0.7380048855023309, -0.263020579391492}, {
        0.7380048855023309, -0.2258359852290423}, {
        0.7380048855023309, -0.19442954814381236`}, {
        0.7380048855023309, -0.1896769065295277}, {
        0.7380048855023309, -0.18505134681235388`}, {
        0.7380048855023309, -0.17274748312618027`}, {
        0.7380048855023309, -0.16131522580336277`}, {
        0.7380048855023309, -0.14849378132413027`}}]}, 
      {Arrowheads[{{0.01685897520401825, 1.}}], 
       ArrowBox[{{0.7380048855023309, -0.14431973123258188`}, {
        0.7380048855023309, -0.1400467609787264}, {
        0.7380048855023309, -0.12171660041218371`}, {
        0.7380048855023309, -0.1058698131550866}, {
        0.7380048855023309, -0.06914360615096217}, {
        0.7380048855023309, -0.04506082869365967}, {
        0.7380048855023309, -0.02928479181788586}, {
        0.7380048855023309, -0.01910241025498473}, {
        0.7380048855023309, -0.010711087724920413`}, {
        0.7380048855023309, -0.006120893519885108}, {
        0.7380048855023309, -0.003579317245093335}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2202499020164561, 1.}, {0.2202499020164561, 
        0.9925863983385592}, {0.2202499020164561, 0.9553823798013301}, {
        0.2202499020164561, 0.9226989089161963}, {0.2202499020164561, 
        0.8924330646297344}, {0.2202499020164561, 0.8645848469419437}, {
        0.2202499020164561, 0.8391542558528247}, {0.2202499020164561, 
        0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2202499020164561, 0.8288639462465164}, {
        0.22024990201645614`, 0.8038679990217859}, {0.2202499020164561, 
        0.7715648746215622}, {0.22024990201645608`, 0.7422448826521537}, {
        0.2202499020164561, 0.7159080231135607}, {0.22024990201645614`, 
        0.6813141356235767}, {0.2202499020164561, 0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2202499020164561, 0.6577278924930328}, {
        0.22024990201645608`, 0.6498124234273595}, {0.2202499020164561, 
        0.6214028865249097}, {0.2202499020164561, 0.5960855249162272}, {
        0.2202499020164561, 0.5731252390899939}, {0.2202499020164561, 
        0.5517869295348914}, {0.2202499020164561, 0.5139762392380792}, {
        0.2202499020164561, 0.5061504613594849}, {0.2202499020164561, 
        0.4985708276795906}, {0.2202499020164561, 0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2202499020164561, 0.48659183873954914`}, {
        0.2202499020164561, 0.4709361341619169}, {0.2202499020164561, 
        0.4461156175953649}, {0.22024990201645608`, 0.4224398424156923}, {
        0.2202499020164561, 0.4010535500097789}, {0.2202499020164561, 
        0.36382288481674735`}, {0.2202499020164561, 0.332280166601551}, {
        0.2202499020164561, 0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2202499020164561, 0.3154557849860655}, {
        0.2202499020164561, 0.3046809561738464}, {0.2202499020164561, 
        0.28057348513727554`}, {0.2202499020164561, 0.2403856816718617}, {
        0.2202499020164561, 0.20793459163773492`}, {0.2202499020164561, 
        0.16555563796221445`}, {0.2202499020164561, 
        0.14849378132413027`}}]}, 
      {Arrowheads[{{0.01673064217906669, 1.}}], 
       ArrowBox[{{0.2202499020164561, 0.14431973123258188`}, {
        0.2202499020164561, 0.13339874639170507`}, {0.2202499020164561, 
        0.10824648461842518`}, {0.2202499020164561, 0.0765666226424313}, {
        0.2202499020164561, 0.05461727880639969}, {0.2202499020164561, 
        0.03909316486045724}, {0.2202499020164561, 0.022834292362799123`}, {
        0.2202499020164561, 0.013562767718125798`}, {0.2202499020164561, 
        0.008107053652563164}, {0.2202499020164561, 0.004650654194188837}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3125034495729776, 
        0.00018143579522159433`}, {-0.3125034495729776, 
        0.0009549746275425629}, {-0.3125034495729776, 
        0.001670964041578529}, {-0.3125034495729776, 
        0.0029157316504906973`}, {-0.3125034495729776, 
        0.005026722588295807}, {-0.3125034495729776, 
        0.008676111698533488}, {-0.3125034495729776, 
        0.015339162539582667`}, {-0.3125034495729776, 
        0.027716397683805998`}, {-0.3125034495729776, 
        0.04350001104146402}, {-0.3125034495729776, 
        0.06798753708109596}, {-0.3125034495729776, 
        0.10481211033477848`}, {-0.3125034495729776, 
        0.12973751317848795`}, {-0.3125034495729776, 
        0.16002965746298314`}, {-0.3125034495729776, 0.16714343945715684`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3125034495729776, 
        0.17131748954870524`}, {-0.31250344957297765`, 
        0.1833014780129976}, {-0.3125034495729776, 
        0.20958009307628178`}, {-0.31250344957297765`, 
        0.23804553318815608`}, {-0.3125034495729776, 
        0.2678778288839406}, {-0.3125034495729776, 
        0.2982215689604599}, {-0.3125034495729776, 
        0.3291923638857624}, {-0.3125034495729776, 0.3382794932106405}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.3125034495729776, 
        0.34245354330218886`}, {-0.3125034495729776, 
        0.3599437827550196}, {-0.3125034495729776, 
        0.38962939466340313`}, {-0.3125034495729776, 
        0.41749196681856454`}, {-0.3125034495729776, 
        0.4427742664281553}, {-0.3125034495729776, 
        0.4651688476496623}, {-0.3125034495729776, 
        0.48435083849302746`}, {-0.3125034495729776, 0.5094155469641242}}]}, 
      {Arrowheads[{{0.004915329013409989, 1.}}], 
       ArrowBox[{{-0.3125034495729776, 
        0.5135895970556725}, {-0.3125034495729776, 
        0.5137019922719627}, {-0.3125034495729776, 
        0.5144916535003307}, {-0.3125034495729776, 
        0.5152693197088215}, {-0.3125034495729776, 
        0.5160104773156545}, {-0.3125034495729776, 
        0.5173303158580073}, {-0.3125034495729776, 
        0.5186143557773153}, {-0.3125034495729776, 
        0.5198632884610266}, {-0.3125034495729776, 
        0.5306203369363176}, {-0.3125034495729776, 
        0.5385954006390195}, {-0.3125034495729776, 
        0.5444209348484815}, {-0.3125034495729776, 
        0.5510885055325189}, {-0.3125034495729776, 0.5546232560925013}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.000240001475117026, -1.}, {
        0.00024000147511702604`, -0.9787228664996532}, {
        0.00024000147511702604`, -0.9533311980447219}, {
        0.00024000147511702607`, -0.9180352741567483}, {
        0.00024000147511702604`, -0.8858318646538705}, {
        0.00024000147511702607`, -0.8567209695360887}, {
        0.00024000147511702604`, -0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.00024000147511702604`, -0.8288639462465164}, {
        0.00024000147511702607`, -0.8070682110990421}, {
        0.00024000147511702604`, -0.7851093250662362}, {
        0.00024000147511702604`, -0.7462180280152901}, {
        0.00024000147511702604`, -0.7127334027914114}, {
        0.00024000147511702604`, -0.6833601545354475}, {
        0.00024000147511702604`, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.00024000147511702604`, -0.6577278924930328}, {
        0.00024000147511702604`, -0.6575321295741248}, {
        0.00024000147511702604`, -0.6344281967778603}, {
        0.00024000147511702607`, -0.6062691814082953}, {
        0.00024000147511702604`, -0.5809346839400615}, {
        0.00024000147511702604`, -0.5387392427075871}, {
        0.00024000147511702604`, -0.5049767673560007}, {
        0.00024000147511702604`, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.00024000147511702604`, -0.48659183873954914`}, {
        0.00024000147511702604`, -0.4767821521608661}, {
        0.00024000147511702604`, -0.47335548506064434`}, {
        0.00024000147511702604`, -0.4700021185575051}, {
        0.00024000147511702604`, -0.4550673596294949}, {
        0.00024000147511702604`, -0.44143625508618356`}, {
        0.00024000147511702604`, -0.4163776395267524}, {
        0.00024000147511702604`, -0.39517980778435946`}, {
        0.00024000147511702604`, -0.37692898182001755`}, {
        0.00024000147511702604`, -0.3382463817075116}, {
        0.00024000147511702604`, -0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.00024000147511702604`, -0.3154557849860655}, {
        0.00024000147511702604`, -0.30961791643133774`}, {
        0.00024000147511702604`, -0.2872327732394582}, {
        0.00024000147511702604`, -0.257853774996678}, {
        0.00024000147511702604`, -0.23607031442532425`}, {
        0.00024000147511702604`, -0.21901731524751922`}, {
        0.00024000147511702604`, -0.1950710909780262}, {
        0.00024000147511702604`, -0.17767707457503715`}, {
        0.00024000147511702604`, -0.16422982400373592`}, {
        0.00024000147511702604`, -0.14849378132413027`}}]}, 
      {Arrowheads[{{0.012620180787458824`, 1.}}], 
       ArrowBox[{{0.00024000147511702604`, -0.14431973123258188`}, {
        0.00024000147511702604`, -0.13198873751405638`}, {
        0.00024000147511702604`, -0.12167108562180626`}, {
        0.00024000147511702604`, -0.10784716691767308`}, {
        0.00024000147511702604`, -0.09790351377380065}, {
        0.00024000147511702604`, -0.09025923051916201}, {
        0.00024000147511702604`, -0.07989369784330329}, {
        0.00024000147511702604`, -0.07244108298178954}, {
        0.00024000147511702604`, -0.06671144726809033}, {
        0.00024000147511702604`, -0.05894470753837905}, {
        0.00024000147511702604`, -0.0533541420545422}, {
        0.00024000147511702604`, -0.04905090828850109}, {
        0.00024000147511702604`, -0.04319017827564095}, {
        0.00024000147511702604`, -0.03896519769008262}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6323198487558326, 1.}, {0.6323198487558326, 
        0.9730375962193071}, {0.6323198487558326, 0.9345378180943269}, {
        0.6323198487558326, 0.898793180730429}, {0.6323198487558326, 
        0.8658036841276137}, {0.6323198487558326, 0.8355693282858804}, {
        0.6323198487558326, 0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6323198487558326, 0.8288639462465164}, {
        0.6323198487558326, 0.8017020309947825}, {0.6323198487558326, 
        0.7701782012514673}, {0.6323198487558326, 0.7409978390559345}, {
        0.6323198487558326, 0.7141609444081845}, {0.6323198487558326, 
        0.6760062638400988}, {0.6323198487558326, 0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6323198487558326, 0.6577278924930328}, {
        0.6323198487558326, 0.6409170466768859}, {0.6323198487558326, 
        0.6088932929185458}, {0.6323198487558326, 0.5799350025650785}, {
        0.6323198487558326, 0.5533742504679948}, {0.6323198487558326, 
        0.5285431114788054}, {0.6323198487558327, 0.5054415855975105}, {
        0.6323198487558326, 0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6323198487558326, 0.48659183873954914`}, {
        0.6323198487558326, 0.48406967282410973`}, {0.6323198487558326, 
        0.4710310526816481}, {0.6323198487558326, 0.4585258758786409}, {
        0.6323198487558326, 0.4277781184906026}, {0.6323198487558326, 
        0.3998575828428941}, {0.6323198487558326, 0.3731304290020828}, {
        0.6323198487558326, 0.34879003877506637`}, {0.6323198487558326, 
        0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6323198487558326, 0.3154557849860655}, {
        0.6323198487558326, 0.3060855330018262}, {0.6323198487558326, 
        0.2697839761092261}, {0.6323198487558325, 0.23806780682315665`}, {
        0.6323198487558326, 0.2106242101323019}, {0.6323198487558326, 
        0.18678511629668798`}, {0.6323198487558326, 0.16588245557634115`}, {
        0.6323198487558326, 0.14849378132413027`}}]}, 
      {Arrowheads[{{0.016620372096384527`, 1.}}], 
       ArrowBox[{{0.6323198487558326, 0.14431973123258188`}, {
        0.6323198487558326, 0.13129374668972071`}, {0.6323198487558326, 
        0.09209738257482461}, {0.6323198487558326, 0.0649352322477659}, {
        0.6323198487558326, 0.045874543881388605`}, {0.6323198487558326, 
        0.02708302288493459}, {0.6323198487558326, 0.016205793486351816`}, {
        0.6323198487558326, 0.009747560254577736}, {0.6323198487558326, 
        0.005571199891617888}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6695184472608785, 
        0.00017772386305389676`}, {-0.6695184472608785, 
        0.0009370923335286574}, {-0.6695184472608785, 
        0.001632409904186531}, {-0.6695184472608785, 
        0.0028442309594313544`}, {-0.6695184472608785, 
        0.004947436167366328}, {-0.6695184472608785, 
        0.008606546222146103}, {-0.6695184472608785, 
        0.014997512376462924`}, {-0.6695184472608785, 
        0.02626369130686128}, {-0.6695184472608785, 
        0.044162061339588464`}, {-0.6695184472608785, 
        0.07474820248438871}, {-0.6695184472608784, 
        0.09754510571732175}, {-0.6695184472608785, 
        0.12722484500352144`}, {-0.6695184472608785, 
        0.14944132492414197`}, {-0.6695184472608785, 0.16713972752498915`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6695184472608785, 
        0.17131377761653754`}, {-0.6695184472608785, 
        0.17522337367526278`}, {-0.6695184472608785, 
        0.20490976102507458`}, {-0.6695184472608785, 
        0.23883925674176804`}, {-0.6695184472608785, 
        0.2770433287202336}, {-0.6695184472608785, 
        0.3195534448553616}, {-0.6695184472608785, 0.3382757812784728}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6695184472608785, 
        0.34244983137002116`}, {-0.6695184472608785, 
        0.3428098710282078}, {-0.6695184472608785, 
        0.36700537708956704`}, {-0.6695184472608785, 
        0.39199961833051106`}, {-0.6695184472608785, 
        0.41765225004211143`}, {-0.6695184472608784, 
        0.4503596445480425}, {-0.6695184472608785, 
        0.4833749576596642}, {-0.6695184472608786, 
        0.5078025437133091}, {-0.6695184472608786, 0.5094118350319564}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6695184472608786, 
        0.5135858851235048}, {-0.6695184472608784, 
        0.5317379889904011}, {-0.6695184472608784, 
        0.5551812934909403}, {-0.6695184472608785, 
        0.5781324572149266}, {-0.6695184472608785, 
        0.6212397430444323}, {-0.6695184472608785, 
        0.6597412271901099}, {-0.6695184472608785, 
        0.6646189145261038}, {-0.6695184472608785, 
        0.6693971620096266}, {-0.6695184472608785, 0.68054788878544}}]}, 
      {Arrowheads[{{0.015706522728477494`, 1.}}], 
       ArrowBox[{{-0.6695184472608785, 
        0.6847219388769884}, {-0.6695184472608785, 
        0.686544416883521}, {-0.6695184472608785, 
        0.7021662853045697}, {-0.6695184472608785, 
        0.7303109100355242}, {-0.6695184472608785, 
        0.7525989989147832}, {-0.6695184472608785, 
        0.7698099056815836}, {-0.6695184472608785, 
        0.7931296402509186}, {-0.6695184472608785, 
        0.8050335647134735}, {-0.6695184472608785, 
        0.8110544217058949}, {-0.6695184472608785, 
        0.8139912708574837}, {-0.6695184472608785, 0.8158415641424048}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.491383696102514, 
        0.00034930649343121035`}, {-0.491383696102514, 
        0.001049832857923428}, {-0.491383696102514, 
        0.0018056527438580555`}, {-0.491383696102514, 
        0.0031910153083624026`}, {-0.491383696102514, 
        0.0057684902163086145`}, {-0.491383696102514, 
        0.010202142806961308`}, {-0.491383696102514, 
        0.01834325261413137}, {-0.491383696102514, 
        0.0322115260318919}, {-0.491383696102514, 
        0.05564907928497697}, {-0.491383696102514, 
        0.07331210661245134}, {-0.491383696102514, 
        0.09641859629608142}, {-0.491383696102514, 
        0.12644856387697959`}, {-0.491383696102514, 
        0.1445035678154336}, {-0.491383696102514, 
        0.16486684394105244`}, {-0.491383696102514, 
        0.16731131015536646`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.491383696102514, 
        0.17148536024691485`}, {-0.49138369610251403`, 
        0.18370786679571333`}, {-0.4913836961025139, 
        0.2043636254413987}, {-0.491383696102514, 
        0.22683411987810864`}, {-0.491383696102514, 
        0.2511193501058431}, {-0.491383696102514, 
        0.254514268163185}, {-0.491383696102514, 
        0.2579412927310008}, {-0.491383696102514, 
        0.2922949855539818}, {-0.491383696102514, 
        0.3287875162922235}, {-0.491383696102514, 0.3384473639088501}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.491383696102514, 
        0.34262141400039847`}, {-0.4913836961025139, 
        0.3657562739476286}, {-0.491383696102514, 
        0.4036774854373606}, {-0.491383696102514, 
        0.4415713459717822}, {-0.491383696102514, 
        0.4784580507612562}, {-0.49138369610251403`, 0.5095834176623337}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.49138369610251403`, 
        0.5137574677538821}, {-0.491383696102514, 
        0.5455165126164926}, {-0.491383696102514, 
        0.5793963098560163}, {-0.491383696102514, 
        0.6091991845844598}, {-0.49138369610251403`, 
        0.6338854793128131}, {-0.491383696102514, 
        0.652415536552067}, {-0.491383696102514, 
        0.6651995321511603}, {-0.491383696102514, 
        0.674617393198047}, {-0.491383696102514, 0.6807194714158173}}]}, 
      {Arrowheads[{{0.0014233172757054826`, 1.}}], 
       ArrowBox[{{-0.491383696102514, 
        0.6848935215073657}, {-0.491383696102514, 
        0.6870014548528486}, {-0.491383696102514, 
        0.6933793093319643}, {-0.491383696102514, 0.6967755167172874}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7334267025276042, -0.00042997660067873314`}, \
{-0.7334267025276042, -0.001304505878902825}, {-0.7334267025276042, \
-0.0022737846886577285`}, {-0.7334267025276042, -0.003950522850219617}, \
{-0.7334267025276042, -0.006854870280244127}, {-0.7334267025276042, \
-0.011956758201500495`}, {-0.7334267025276042, -0.021042472216104533`}, \
{-0.7334267025276042, -0.0346479463836504}, {-0.7334267025276042, \
-0.057137584390962184`}, {-0.7334267025276042, -0.09564998286829195}, \
{-0.7334267025276043, -0.11346298851409951`}, {-0.7334267025276042, \
-0.13477089088122673`}, {-0.7334267025276043, -0.15957368996967378`}, \
{-0.7334267025276043, -0.16739198026261398`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.7334267025276043, -0.17156603035416237`}, \
{-0.7334267025276042, -0.18787138577944046`}, {-0.7334267025276042, \
-0.21489901899571062`}, {-0.7334267025276042, -0.24522110216485105`}, \
{-0.7334267025276042, -0.278888970178983}, {-0.7334267025276042, \
-0.31595395793022774`}, {-0.7334267025276042, -0.3385280340160976}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.7334267025276042, -0.34270208410764597`}, \
{-0.7334267025276042, -0.3561137219877307}, {-0.7334267025276042, \
-0.39906591892063753`}, {-0.7334267025276042, -0.4323653954324317}, \
{-0.7334267025276042, -0.46648815222751383`}, {-0.7334267025276042, \
-0.5009718403331404}, {-0.7334267025276042, -0.5096640877695813}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7334267025276042, -0.5138381378611296}, \
{-0.7334267025276042, -0.5353541107765407}, {-0.7334267025276042, \
-0.5629025585242085}, {-0.7334267025276041, -0.5895171515893413}, \
{-0.7334267025276041, -0.6151978899719395}, {-0.7334267025276042, \
-0.6399447736720031}, {-0.7334267025276042, -0.6634075195133298}, \
{-0.7334267025276042, -0.6808001415230649}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7334267025276042, -0.6849741916146133}, \
{-0.7334267025276042, -0.6852358443197175}, {-0.7334267025276042, \
-0.7239892308276761}, {-0.7334267025276042, -0.7287720253550307}, \
{-0.7334267025276042, -0.7334265575135646}, {-0.7334267025276042, \
-0.7507025506201188}, {-0.7334267025276042, -0.7659410047413988}, \
{-0.7334267025276042, -0.7924672073300225}, {-0.7334267025276042, \
-0.8118788516197267}, {-0.7334267025276042, -0.8257313916664446}, \
{-0.7334267025276042, -0.8399272542624363}, {-0.7334267025276042, \
-0.8473887672849981}, {-0.7334267025276042, -0.8513799534981016}, \
{-0.7334267025276042, -0.8519361952765485}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5292013753553768, -1.}, {-0.5292013753553768, \
-0.974057041621752}, {-0.5292013753553768, -0.9318981477926516}, \
{-0.5292013753553768, -0.8987234767926839}, {-0.5292013753553768, \
-0.8670153143640179}, {-0.5292013753553768, -0.8421645014009996}, \
{-0.5292013753553768, -0.8373770174624598}, {-0.5292013753553768, \
-0.8330379963380647}}]}, 
      {Arrowheads[{{0.01171349144044503, 1.}}], 
       ArrowBox[{{-0.5292013753553768, -0.8288639462465164}, \
{-0.5292013753553768, -0.8159335328946118}, {-0.5292013753553768, \
-0.8020678339533517}, {-0.5292013753553768, -0.7791736318714154}, \
{-0.5292013753553768, -0.7639953450865019}, {-0.5292013753553768, \
-0.7535308007220732}, {-0.5292013753553768, -0.7433779443421695}, \
{-0.5292013753553768, -0.7373507133272155}, {-0.5292013753553768, \
-0.7336471079072973}, {-0.5292013753553768, -0.7310785462078349}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5854321606313062, -1.}, {
        0.5854321606313062, -0.9917254563097488}, {
        0.5854321606313062, -0.9628589675829726}, {
        0.5854321606313062, -0.9358218151703406}, {
        0.5854321606313062, -0.9104697677782244}, {
        0.5854321606313062, -0.8866585941129956}, {
        0.5854321606313062, -0.8642440628810258}, {
        0.5854321606313062, -0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5854321606313062, -0.8288639462465164}, {
        0.5854321606313062, -0.8280676013482016}, {
        0.5854321606313062, -0.7945122405906494}, {
        0.5854321606313062, -0.7635779806083693}, {
        0.5854321606313062, -0.7352648214013613}, {
        0.5854321606313062, -0.7090412785918074}, {
        0.5854321606313062, -0.6843758678018896}, {
        0.5854321606313062, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5854321606313062, -0.6577278924930328}, {
        0.5854321606313062, -0.6397194422809623}, {
        0.5854321606313062, -0.600223781998346}, {
        0.5854321606313062, -0.5648171241138069}, {
        0.5854321606313062, -0.5330018564574843}, {
        0.5854321606313062, -0.5040473355475095}, {
        0.5854321606313062, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5854321606313062, -0.48659183873954914`}, {
        0.5854321606313063, -0.47570070062324643`}, {
        0.5854321606313062, -0.4494555059127735}, {
        0.5854321606313062, -0.42531175141609084`}, {
        0.5854321606313062, -0.4032694371331985}, {
        0.5854321606313062, -0.3638256890775526}, {
        0.5854321606313062, -0.32946082161460366`}, {
        0.5854321606313062, -0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5854321606313062, -0.3154557849860655}, {
        0.5854321606313062, -0.28912856361908523`}, {
        0.5854321606313062, -0.2547360715718119}, {
        0.5854321606313062, -0.24951840377468099`}, {
        0.5854321606313062, -0.24442828231026711`}, {
        0.5854321606313062, -0.2216301491458465}, {
        0.5854321606313062, -0.20121695460056846`}, {
        0.5854321606313062, -0.16450911739091165`}, {
        0.5854321606313062, -0.14849378132413027`}}]}, 
      {Arrowheads[{{0.016821484487876303`, 1.}}], 
       ArrowBox[{{0.5854321606313062, -0.14431973123258188`}, {
        0.5854321606313062, -0.1350369569367278}, {
        0.5854321606313062, -0.11111954202716198`}, {
        0.5854321606313062, -0.07510117048839704}, {
        0.5854321606313062, -0.05106543111559715}, {
        0.5854321606313062, -0.034800031878705694`}, {
        0.5854321606313062, -0.01986603237265893}, {
        0.5854321606313062, -0.011555064405351317`}, {
        0.5854321606313062, -0.006772143497676166}, {
        0.5854321606313062, -0.0038922934993823547`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.07969740995753388, 1.}, {-0.07969740995753388, 
        0.9849043912467306}, {-0.0796974099575339, 
        0.9468452683000501}, {-0.07969740995753388, 
        0.9123968853991711}, {-0.07969740995753388, 
        0.8815592425440938}, {-0.07969740995753388, 
        0.854332339734818}, {-0.07969740995753388, 0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.07969740995753388, 
        0.8288639462465164}, {-0.07969740995753387, 
        0.8072293852645368}, {-0.07969740995753388, 
        0.7676066529991928}, {-0.07969740995753388, 
        0.7553644709450437}, {-0.07969740995753388, 
        0.7437582026689281}, {-0.07969740995753388, 
        0.7257834840346048}, {-0.07969740995753388, 
        0.7091590458835229}, {-0.07969740995753388, 
        0.6782553492800288}, {-0.07969740995753388, 0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.07969740995753388, 
        0.6577278924930328}, {-0.07969740995753388, 
        0.651541067588148}, {-0.07969740995753388, 
        0.6281571264762323}, {-0.07969740995753387, 
        0.5993061796398995}, {-0.07969740995753388, 
        0.5747055548139764}, {-0.07969740995753388, 
        0.5349820890903836}, {-0.07969740995753388, 
        0.503995916305277}, {-0.07969740995753388, 0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.07969740995753388, 
        0.48659183873954914`}, {-0.07969740995753388, 
        0.46526528370344616`}, {-0.07969740995753388, 
        0.4366462825355809}, {-0.07969740995753388, 
        0.41449375748373574`}, {-0.07969740995753388, 
        0.3851269607063767}, {-0.07969740995753388, 
        0.36438364028469017`}, {-0.07969740995753388, 
        0.3489325384831093}, {-0.07969740995753388, 
        0.3300592150003981}, {-0.07969740995753388, 0.3196298350776139}}]}, 
      {Arrowheads[{{0.003020297242979882, 1.}}], 
       ArrowBox[{{-0.07969740995753388, 
        0.3154557849860655}, {-0.07969740995753388, 
        0.3085689916389448}, {-0.07969740995753388, 
        0.2996459425529676}, {-0.07969740995753388, 
        0.2939813807591236}, {-0.07969740995753388, 0.2902420410189385}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.13362504092694308`, 
        0.00043801867044052653`}, {-0.13362504092694308`, 
        0.001324298708109114}, {-0.13362504092694308`, 
        0.002320314401879497}, {-0.13362504092694308`, 
        0.0040564510508760004`}, {-0.13362504092694308`, 
        0.006988999991856546}, {-0.13362504092694308`, 
        0.012195671618784258`}, {-0.13362504092694308`, 
        0.021688008530179638`}, {-0.13362504092694308`, 
        0.03948876921004515}, {-0.13362504092694308`, 
        0.050812835387788496`}, {-0.13362504092694308`, 
        0.06521513327780883}, {-0.13362504092694308`, 
        0.08334919797364208}, {-0.13362504092694308`, 
        0.09399076144632566}, {-0.13362504092694308`, 
        0.10577233413283121`}, {-0.13362504092694308`, 
        0.11847414136799361`}, {-0.13362504092694308`, 
        0.11937147464595896`}, {-0.13362504092694308`, 
        0.14159782484983213`}, {-0.13362504092694308`, 
        0.16594468445791333`}, {-0.13362504092694308`, 
        0.16740002233237578`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.13362504092694308`, 
        0.17157407242392417`}, {-0.13362504092694305`, 
        0.19070188443705105`}, {-0.13362504092694308`, 
        0.21627976515830183`}, {-0.13362504092694308`, 
        0.24158314837167727`}, {-0.13362504092694308`, 
        0.2655168558271891}, {-0.13362504092694308`, 
        0.3058953163804134}, {-0.13362504092694308`, 0.33853607608585945`}}]}, 
      {Arrowheads[{{0.00275720574992094, 1.}}], 
       ArrowBox[{{-0.13362504092694308`, 
        0.3427101261774078}, {-0.13362504092694308`, 
        0.3554398654574328}, {-0.13362504092694308`, 
        0.36314880924321297`}, {-0.13362504092694308`, 
        0.36572755600315826`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2395942436875038, -1.}, {-0.2395942436875038, \
-0.9878699386417271}, {-0.2395942436875038, -0.9545049825177995}, \
{-0.2395942436875038, -0.924841181309284}, {-0.2395942436875038, \
-0.898878535016181}, {-0.23959424368750382`, -0.8757072106501984}, \
{-0.23959424368750376`, -0.8544173752230442}, {-0.2395942436875038, \
-0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2395942436875038, -0.8288639462465164}, \
{-0.2395942436875038, -0.8174821711852216}, {-0.2395942436875038, \
-0.8064856150796449}, {-0.2395942436875038, -0.7960887680826395}, \
{-0.2395942436875038, -0.7778735069890641}, {-0.2395942436875038, \
-0.7612937338104745}, {-0.2395942436875038, -0.7309343479411612}, \
{-0.2395942436875038, -0.7055046331291661}, {-0.2395942436875038, \
-0.6838750005638483}, {-0.2395942436875038, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.019422317768313956`, 1.}}], 
       ArrowBox[{{-0.2395942436875038, -0.6577278924930328}, \
{-0.2395942436875038, -0.6394726425916102}, {-0.2395942436875038, \
-0.608089375459713}, {-0.2395942436875038, -0.5847824663210481}, \
{-0.2395942436875038, -0.556955172778571}, {-0.2395942436875038, \
-0.5384307512564136}, {-0.2395942436875038, -0.5254857826655366}, \
{-0.2395942436875038, -0.5127611410154757}, {-0.2395942436875038, \
-0.5048155406351494}, {-0.2395942436875038, -0.4996666471492608}, \
{-0.2395942436875038, -0.4955884379752075}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3033916837420689, 1.}, {-0.3033916837420689, 
        0.972979428435844}, {-0.3033916837420689, 
        0.9437822922217654}, {-0.3033916837420688, 
        0.918323710600135}, {-0.3033916837420688, 
        0.8749185332890658}, {-0.3033916837420688, 
        0.8390602186574833}, {-0.3033916837420688, 0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3033916837420688, 
        0.8288639462465164}, {-0.3033916837420688, 
        0.8285035632009072}, {-0.3033916837420688, 
        0.8185376099942985}, {-0.3033916837420688, 
        0.8002389489331492}, {-0.3033916837420688, 
        0.7837133994023556}, {-0.3033916837420688, 
        0.7536793822634651}, {-0.3033916837420688, 
        0.7289203644120229}, {-0.3033916837420688, 
        0.7081679878280132}, {-0.3033916837420688, 
        0.6675878440255812}, {-0.3033916837420688, 0.6619019425845811}}]}, 
      {Arrowheads[{{0.010136342386226037`, 1.}}], 
       ArrowBox[{{-0.3033916837420688, 
        0.6577278924930328}, {-0.3033916837420688, 
        0.6396695814037819}, {-0.3033916837420688, 
        0.619481964600591}, {-0.3033916837420688, 
        0.5971396308883695}, {-0.3033916837420688, 
        0.582770533615567}, {-0.3033916837420688, 0.5731086907626477}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.18067963608283436`, -0.00018579861403475193`}, \
{-0.18067963608283436`, -0.0009778299069707562}, {-0.18067963608283436`, \
-0.001702047875269654}, {-0.18067963608283436`, -0.0029825744651794535`}, \
{-0.18067963608283436`, -0.005217506316979733}, {-0.18067963608283436`, \
-0.008993570494921754}, {-0.18067963608283436`, -0.015756990893034742`}, \
{-0.18067963608283436`, -0.028040261005213042`}, {-0.18067963608283436`, \
-0.05109019353178607}, {-0.18067963608283436`, -0.07426110750108016}, \
{-0.18067963608283436`, -0.10696634479312611`}, {-0.18067963608283436`, \
-0.1275267780356588}, {-0.18067963608283436`, -0.15110779919593445`}, \
{-0.18067963608283436`, -0.16714780227597}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.18067963608283436`, -0.1713218523675184}, \
{-0.18067963608283436`, -0.17758086448779295`}, {-0.18067963608283436`, \
-0.20649605231268803`}, {-0.18067963608283433`, -0.22938246810505164`}, \
{-0.18067963608283436`, -0.2526726305073858}, {-0.18067963608283433`, \
-0.27573925973495245`}, {-0.18067963608283436`, -0.2979550760030106}, \
{-0.18067963608283436`, -0.32237058810290503`}, {-0.18067963608283436`, \
-0.32315299951578397`}, {-0.18067963608283436`, -0.3239321490694247}, \
{-0.18067963608283436`, -0.3375361248068426}, {-0.18067963608283436`, \
-0.33828385602945366`}}]}, 
      {Arrowheads[{{0.009450002977424128, 1.}}], 
       ArrowBox[{{-0.18067963608283436`, -0.342457906121002}, \
{-0.18067963608283436`, -0.34985483552837227`}, {-0.18067963608283436`, \
-0.3717108153841206}, {-0.18067963608283436`, -0.3882524017884015}, \
{-0.18067963608283436`, -0.40019325242937087`}, {-0.18067963608283436`, \
-0.41212743355329295`}, {-0.18067963608283436`, -0.41823296185982217`}, \
{-0.18067963608283436`, -0.42134747770710135`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2157819998132763, -1.}, {
        0.2157819998132763, -0.9989553437222457}, {
        0.2157819998132763, -0.9649263888102942}, {
        0.2157819998132763, -0.9341780811374459}, {
        0.21578199981327628`, -0.9061084869893486}, {
        0.2157819998132763, -0.8801156726516504}, {
        0.2157819998132763, -0.8559697216255734}, {
        0.2157819998132763, -0.8334407174123407}, {
        0.2157819998132763, -0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2157819998132763, -0.8288639462465164}, {
        0.2157819998132763, -0.792700483677584}, {
        0.21578199981327634`, -0.756274696056251}, {
        0.2157819998132763, -0.7230761449040366}, {
        0.21578199981327634`, -0.6931048302209413}, {
        0.2157819998132763, -0.6663607520069648}, {
        0.2157819998132763, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2157819998132763, -0.6577278924930328}, {
        0.21578199981327628`, -0.6420837111208073}, {
        0.21578199981327628`, -0.6195135084211686}, {
        0.2157819998132763, -0.5794936175814484}, {
        0.2157819998132763, -0.5694760153537726}, {
        0.2157819998132763, -0.5598369633238239}, {
        0.2157819998132763, -0.5308523269756078}, {
        0.2157819998132763, -0.5047950015108335}, {
        0.21578199981327628`, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.21578199981327628`, -0.48659183873954914`}, {
        0.21578199981327628`, -0.4799303767386678}, {
        0.2157819998132763, -0.45745115335171993`}, {
        0.2157819998132763, -0.4182735060154523}, {
        0.2157819998132763, -0.38503478720634826`}, {
        0.21578199981327628`, -0.35593447387757093`}, {
        0.2157819998132763, -0.3304692492738658}, {
        0.2157819998132763, -0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2157819998132763, -0.3154557849860655}, {
        0.2157819998132763, -0.28788070997514054`}, {
        0.2157819998132763, -0.25330566895523593`}, {
        0.21578199981327628`, -0.22902656771662008`}, {
        0.2157819998132763, -0.20787603905038446`}, {
        0.2157819998132763, -0.17283390793029352`}, {
        0.2157819998132763, -0.14849378132413027`}}]}, 
      {Arrowheads[{{0.01617001357601038, 1.}}], 
       ArrowBox[{{0.2157819998132763, -0.14431973123258188`}, {
        0.2157819998132763, -0.10841449966359512`}, {
        0.2157819998132763, -0.08194180873289642}, {
        0.2157819998132763, -0.06224113931214601}, {
        0.2157819998132763, -0.039559504459063276`}, {
        0.2157819998132763, -0.025376998457743286`}, {
        0.2157819998132763, -0.016325260539866528`}, {
        0.2157819998132763, -0.009330837938012497}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.10745020091530041`, -1.}, {
        0.10745020091530041`, -0.9769734079380431}, {
        0.10745020091530041`, -0.9448772472774651}, {
        0.10745020091530041`, -0.9155240936350617}, {
        0.10745020091530041`, -0.888913947010833}, {
        0.10745020091530041`, -0.8585630988317099}, {
        0.10745020091530041`, -0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.10745020091530041`, -0.8288639462465164}, {
        0.10745020091530041`, -0.8049302236198334}, {
        0.10745020091530041`, -0.7816481965870802}, {
        0.10745020091530041`, -0.7467898085816036}, {
        0.10745020091530041`, -0.7151559713987629}, {
        0.10745020091530041`, -0.686746685038558}, {
        0.10745020091530041`, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.10745020091530041`, -0.6577278924930328}, {
        0.10745020091530041`, -0.6388226339774271}, {
        0.10745020091530041`, -0.6177496076592448}, {
        0.10745020091530041`, -0.5806024226390181}, {
        0.10745020091530041`, -0.5724885842061217}, {
        0.10745020091530041`, -0.5646564893387982}, {
        0.10745020091530041`, -0.5372331108070983}, {
        0.10745020091530041`, -0.5127680787987586}, {
        0.10745020091530041`, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.10745020091530041`, -0.48659183873954914`}, {
        0.10745020091530041`, -0.4686089877677576}, {
        0.10745020091530041`, -0.43254445981344997`}, {
        0.10745020091530041`, -0.40225253862114674`}, {
        0.10745020091530041`, -0.37606154795185737`}, {
        0.10745020091530041`, -0.35327453996233826`}, {
        0.10745020091530041`, -0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.10745020091530041`, -0.3154557849860655}, {
        0.10745020091530041`, -0.3154053805261295}, {
        0.10745020091530041`, -0.28479804088714056`}, {
        0.10745020091530041`, -0.24378954708086326`}, {
        0.10745020091530041`, -0.21208826419827667`}, {
        0.10745020091530041`, -0.18650929632990834`}, {
        0.10745020091530041`, -0.15129298161301585`}, {
        0.10745020091530041`, -0.14849378132413027`}}]}, 
      {Arrowheads[{{0.016637639175415365`, 1.}}], 
       ArrowBox[{{0.10745020091530041`, -0.14431973123258188`}, {
        0.10745020091530041`, -0.12463409118180321`}, {
        0.10745020091530041`, -0.10363589765423584`}, {
        0.10745020091530041`, -0.07563750411773}, {
        0.10745020091530041`, -0.05586924013863148}, {
        0.10745020091530041`, -0.041492670320192285`}, {
        0.10745020091530041`, -0.02506691707596128}, {
        0.10745020091530041`, -0.015363717135701425`}, {
        0.10745020091530041`, -0.009459955210101276}, {
        0.10745020091530041`, -0.005427052585998992}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8549321042011827, 
        0.0005044065567592653}, {-0.8549321042011827, 
        0.0015139598470779933`}, {-0.8549321042011827, 
        0.00261281711439924}, {-0.8549321042011827, 
        0.0046275111938160075`}, {-0.8549321042011827, 
        0.008315127375685929}, {-0.8549321042011827, 
        0.01467688044298095}, {-0.8549321042011827, 
        0.026766519187371076`}, {-0.8549321042011827, 
        0.04725674307893894}, {-0.8549321042011827, 
        0.08095563619143074}, {-0.8549321042011827, 
        0.10046764511965164`}, {-0.8549321042011827, 
        0.1245648501755145}, {-0.8549321042011827, 
        0.15426801145400293`}, {-0.8549321042011827, 0.16746641021869452`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.8549321042011827, 
        0.1716404603102429}, {-0.8549321042011827, 
        0.19059788905010064`}, {-0.8549321042011827, 
        0.21146071028739574`}, {-0.8549321042011827, 
        0.2344059382443786}, {-0.8549321042011827, 
        0.2594335729210493}, {-0.8549321042011827, 
        0.2865436143174077}, {-0.8549321042011827, 
        0.3242142987283032}, {-0.8549321042011827, 0.3386024639721782}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8549321042011827, 
        0.34277651406372656`}, {-0.8549321042011827, 
        0.3653040721832055}, {-0.8549321042011828, 
        0.38702193631455234`}, {-0.8549321042011827, 
        0.4093762107316874}, {-0.8549321042011828, 
        0.4323668954346106}, {-0.8549321042011827, 
        0.4559939904233219}, {-0.8549321042011828, 
        0.48002641981986094`}, {-0.8549321042011827, 
        0.5042331077462675}, {-0.8549321042011827, 0.5097385177256618}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8549321042011827, 
        0.5139125678172102}, {-0.8549321042011828, 
        0.5286140542025415}, {-0.8549321042011827, 
        0.5531692591886828}, {-0.8549321042011828, 
        0.5816844881731358}, {-0.8549321042011827, 
        0.6097702493886755}, {-0.8549321042011828, 
        0.637180022589291}, {-0.8549321042011827, 
        0.6636672875289383}, {-0.8549321042011827, 0.6808745714791454}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8549321042011827, 
        0.6850486215706938}, {-0.8549321042011827, 
        0.6971767874006731}, {-0.8549321042011827, 
        0.7282409476525608}, {-0.8549321042011827, 
        0.7566169760176533}, {-0.8549321042011827, 
        0.7820620802290028}, {-0.8549321042011826, 
        0.8190368358196538}, {-0.8549321042011827, 
        0.8479486394210253}, {-0.8549321042011827, 
        0.851589929238977}, {-0.8549321042011827, 0.852010625232629}}]}, 
      {Arrowheads[{{0.007949323429852814, 1.}}], 
       ArrowBox[{{-0.8549321042011827, 
        0.8561846753241774}, {-0.8549321042011827, 
        0.871749481613871}, {-0.8549321042011827, 
        0.8847179086952781}, {-0.8549321042011827, 
        0.9038722961999899}, {-0.8549321042011827, 
        0.9134929112202758}, {-0.8549321042011827, 
        0.9183892139918224}, {-0.8549321042011827, 
        0.9209507044514682}, {-0.8549321042011827, 0.9225464237044271}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.04562434268252302, 1.}, {0.04562434268252302, 
        0.9954874107541922}, {0.04562434268252302, 0.9680971715414939}, {
        0.04562434268252302, 0.9365025527003406}, {0.04562434268252302, 
        0.9073630087998763}, {0.04562434268252302, 0.8806785398401029}, {
        0.04562434268252302, 0.8564491458210213}, {0.04562434268252302, 
        0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.04562434268252302, 0.8288639462465164}, {
        0.04562434268252302, 0.8267605638172196}, {0.04562434268252302, 
        0.7994736708670719}, {0.045624342682523016`, 0.7745884669705791}, {
        0.04562434268252302, 0.7521049521277419}, {0.04562434268252302, 
        0.7258433044786449}, {0.04562434268252302, 0.7016999926798813}, {
        0.04562434268252302, 0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.04562434268252302, 0.6577278924930328}, {
        0.04562434268252302, 0.6358551835327736}, {0.04562434268252302, 
        0.6139058310189038}, {0.04562434268252302, 0.5758986477512975}, {
        0.04562434268252302, 0.5341550605516816}, {0.04562434268252302, 
        0.4996996248295065}, {0.04562434268252302, 0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.04562434268252302, 0.48659183873954914`}, {
        0.04562434268252302, 0.46170897955931256`}, {0.04562434268252302, 
        0.43047701228980356`}, {0.04562434268252302, 0.39577836408199984`}, {
        0.04562434268252302, 0.36738078789967943`}, {0.04562434268252302, 
        0.3360076421647732}, {0.04562434268252302, 0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.04562434268252302, 0.3154557849860655}, {
        0.04562434268252302, 0.31039689801939113`}, {0.04562434268252302, 
        0.28079010491457757`}, {0.04562434268252302, 0.25681587576681264`}, {
        0.04562434268252302, 0.2326476360739054}, {0.04562434268252302, 
        0.21271984125367416`}, {0.04562434268252302, 0.19621135203450626`}, {
        0.04562434268252302, 0.18199907331410475`}, {0.04562434268252302, 
        0.16939038322199704`}, {0.04562434268252302, 0.16859588453571436`}, {
        0.04562434268252302, 0.1570204504495361}, {0.04562434268252302, 
        0.14849378132413027`}}]}, 
      {Arrowheads[{{0.016763747575034172`, 1.}}], 
       ArrowBox[{{0.04562434268252302, 0.14431973123258188`}, {
        0.04562434268252302, 0.12806016600578246`}, {0.04562434268252302, 
        0.11286448896532472`}, {0.04562434268252302, 0.10014560988993311`}, {
        0.04562434268252302, 0.07570991033900129}, {0.04562434268252302, 
        0.05833954785014056}, {0.04562434268252302, 0.04538702588456522}, {
        0.04562434268252302, 0.02945427190773157}, {0.04562434268252302, 
        0.019370465049584396`}, {0.04562434268252302, 
        0.012787234100206763`}, {0.04562434268252302, 0.007428813962589684}, {
        0.04562434268252302, 0.004374287032051193}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.4648028574535686, 1.}, {-0.4648028574535686, 
        0.9928332292886277}, {-0.46480285745356864`, 
        0.9659658081330782}, {-0.4648028574535686, 
        0.9428748548765437}, {-0.46480285745356853`, 
        0.9041686572608265}, {-0.4648028574535686, 
        0.8728609416417829}, {-0.4648028574535686, 
        0.8646937586889863}, {-0.4648028574535686, 
        0.8569893759732742}, {-0.4648028574535686, 
        0.8389083372956316}, {-0.4648028574535686, 0.8330379963380647}}]}, 
      {Arrowheads[{{0.011735024997227629`, 1.}}], 
       ArrowBox[{{-0.4648028574535686, 
        0.8288639462465164}, {-0.4648028574535686, 
        0.8231224426465503}, {-0.4648028574535686, 
        0.7953601139306922}, {-0.4648028574535686, 
        0.7740576782720922}, {-0.4648028574535686, 
        0.7573408898662585}, {-0.4648028574535686, 0.7308987819185153}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8886197720928276, -0.019763251724371444`}, \
{-0.8886197720928276, -0.028991930650622857`}, {-0.8886197720928276, \
-0.04262814603810524}, {-0.8886197720928276, -0.05162197082400998}, \
{-0.8886197720928276, -0.06248523869222525}, {-0.8886197720928276, \
-0.09470671462831366}, {-0.8886197720928275, -0.11656606916791767`}, \
{-0.8886197720928276, -0.14327542403623433`}, {-0.8886197720928276, \
-0.14719596229700657`}, {-0.8886197720928276, -0.15121849593478642`}, \
{-0.8886197720928276, -0.165201318066111}, {-0.8886197720928276, \
-0.18037592907299194`}, {-0.8886197720928276, -0.18672525538630672`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8886197720928276, -0.1908993054778551}, \
{-0.8886197720928276, -0.21322494540311257`}, {-0.8886197720928276, \
-0.2512920410402865}, {-0.8886197720928276, -0.2723974015267422}, \
{-0.8886197720928276, -0.29492810235824074`}, {-0.8886197720928276, \
-0.31626036438626803`}, {-0.8886197720928277, -0.33849306102384547`}, \
{-0.8886197720928276, -0.35786130913979036`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.8886197720928276, -0.3620353592313387}, \
{-0.8886197720928275, -0.38565975812765063`}, {-0.8886197720928277, \
-0.41059375859387853`}, {-0.8886197720928276, -0.4364281936696564}, \
{-0.8886197720928276, -0.4631630633549844}, {-0.8886197720928276, \
-0.49079836764986257`}, {-0.8886197720928277, -0.5218123808218393}, \
{-0.8886197720928277, -0.528997362893274}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8886197720928277, -0.5331714129848224}, \
{-0.8886197720928276, -0.5527338929335748}, {-0.8886197720928277, \
-0.5835629039850687}, {-0.8886197720928276, -0.6142994139763215}, \
{-0.8886197720928277, -0.6443623977419356}, {-0.8886197720928276, \
-0.673170830116514}, {-0.8886197720928276, -0.7001334166467577}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8886197720928276, -0.704307466738306}, \
{-0.8886197720928276, -0.7270240406925637}, {-0.8886197720928276, \
-0.7517459076088608}, {-0.8886197720928276, -0.7745674005637748}, \
{-0.8886197720928276, -0.7954885195573052}, {-0.8886197720928276, \
-0.8145092645894517}, {-0.8886197720928275, -0.852211519631473}, \
{-0.8886197720928276, -0.8712694704002413}}]}, 
      {Arrowheads[{{0.00788688761844866, 1.}}], 
       ArrowBox[{{-0.8886197720928276, -0.8754435204917896}, \
{-0.8886197720928276, -0.8800534076822839}, {-0.8886197720928276, \
-0.9145372078829007}, {-0.8886197720928276, -0.9301573612274697}, \
{-0.8886197720928276, -0.9350267004929028}, {-0.8886197720928276, \
-0.9382059580396052}, {-0.8886197720928276, -0.9402061285505222}, \
{-0.8886197720928276, -0.9412840484634245}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5828671871462, -0.00035258415524225885`}, \
{-0.5828671871462, -0.0010781711969128215`}, {-0.5828671871462, \
-0.0018578563795222636`}, {-0.5828671871462, -0.003185216418159883}, \
{-0.5828671871462, -0.005615275746559041}, {-0.5828671871462, \
-0.010209219444730976`}, {-0.5828671871462, -0.018644965575311076`}, \
{-0.5828671871462, -0.03415471346686164}, {-0.5828671871462, \
-0.06108459086834586}, {-0.5828671871462, -0.08124623685771107}, \
{-0.5828671871462, -0.10806919214622601`}, {-0.5828671871462, \
-0.13959140601765527`}, {-0.5828671871462, -0.1673145878171775}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.5828671871462, -0.1714886379087259}, {-0.5828671871462, \
-0.17946047620981986`}, {-0.5828671871462, -0.20293914211580144`}, \
{-0.5828671871462, -0.2289644077161844}, {-0.5828671871462, \
-0.2575641331943697}, {-0.5828671871462, -0.2887185577383607}, \
{-0.5828671871462, -0.3236291538506828}, {-0.5828671871462, \
-0.3384506415706611}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.5828671871462, -0.3426246916622095}, {-0.5828671871462, \
-0.3607732316007688}, {-0.5828671871462, -0.3990340501697368}, \
{-0.5828671871462, -0.4386323878003832}, {-0.5828671871462, \
-0.4440297049248094}, {-0.5828671871462, -0.44942677382997315`}, \
{-0.5828671871462, -0.48086373063461596`}, {-0.5828671871462, \
-0.5095866953241448}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5828671871462, -0.5137607454156932}, {-0.5828671871462, \
-0.5523166534037262}, {-0.5828671871462, -0.5891689544226199}, \
{-0.5828671871461999, -0.6235886361693297}, {-0.5828671871462, \
-0.6531430793716719}, {-0.5828671871462, -0.6779040343903109}, \
{-0.5828671871462, -0.6807227490776284}}]}, 
      {Arrowheads[{{0.009000048050881441, 1.}}], 
       ArrowBox[{{-0.5828671871462, -0.6848967991691768}, {-0.5828671871462, \
-0.6979432515859111}, {-0.5828671871462, -0.7261074572075623}, \
{-0.5828671871462, -0.7435453966185195}, {-0.5828671871462, \
-0.7527021518986867}, {-0.5828671871462, -0.7575782034764149}, \
{-0.5828671871462, -0.7600301019506198}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.13171984734641065`, 1.}, {0.13171984734641065`, 
        0.970072982164867}, {0.13171984734641065`, 0.9376892270039843}, {
        0.13171984734641065`, 0.9080724648086739}, {0.13171984734641065`, 
        0.8812226955789355}, {0.13171984734641065`, 0.8507384522011171}, {
        0.13171984734641065`, 0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.13171984734641065`, 0.8288639462465164}, {
        0.13171984734641065`, 0.8226076993784577}, {0.13171984734641065`, 
        0.7968304371109578}, {0.13171984734641065`, 0.7734066653986171}, {
        0.13171984734641068`, 0.7384514873656732}, {0.13171984734641065`, 
        0.7067021476557287}, {0.13171984734641068`, 0.6781586462687841}, {
        0.13171984734641065`, 0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.13171984734641065`, 0.6577278924930328}, {
        0.13171984734641065`, 0.652820983204839}, {0.13171984734641065`, 
        0.6299177524578834}, {0.13171984734641065`, 0.6086775480219069}, {
        0.13171984734641065`, 0.5711862180828916}, {0.13171984734641065`, 
        0.5629648940450516}, {0.13171984734641065`, 0.5550268541514893}, {
        0.13171984734641065`, 0.5274190495389776}, {0.13171984734641065`, 
        0.5027460085868246}, {0.13171984734641062`, 0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.13171984734641062`, 0.48659183873954914`}, {
        0.13171984734641062`, 0.4792583641884886}, {0.13171984734641065`, 
        0.4581415128977869}, {0.13171984734641065`, 0.4215960761611446}, {
        0.13171984734641065`, 0.3908209291031907}, {0.13171984734641065`, 
        0.36412715026105696`}, {0.13171984734641065`, 0.3408630046562037}, {
        0.13171984734641065`, 0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.13171984734641065`, 0.3154557849860655}, {
        0.13171984734641065`, 0.3021214615582849}, {0.13171984734641065`, 
        0.2707509421819531}, {0.13171984734641065`, 0.2288343169782513}, {
        0.13171984734641065`, 0.19641135435585716`}, {0.13171984734641065`, 
        0.17029559692003454`}, {0.13171984734641065`, 
        0.14849378132413027`}}]}, 
      {Arrowheads[{{0.015167992562970866`, 1.}}], 
       ArrowBox[{{0.13171984734641065`, 0.14431973123258188`}, {
        0.13171984734641065`, 0.13473436946574535`}, {0.13171984734641065`, 
        0.1080826435736647}, {0.13171984734641065`, 0.08739474632461977}, {
        0.13171984734641065`, 0.060843112448660724`}, {0.13171984734641065`, 
        0.04278683629369357}, {0.13171984734641065`, 0.03020391501963815}, {
        0.13171984734641065`, 0.01769580974043445}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5074934628060882, -0.022652527619486076`}, \
{-0.5074934628060882, -0.039940738555478215`}, {-0.5074934628060882, \
-0.0693906016567374}, {-0.5074934628060882, -0.09049656945027085}, \
{-0.5074934628060882, -0.11774190658154776`}, {-0.5074934628060882, \
-0.15258447296600117`}, {-0.5074934628060882, -0.17326145853755925`}, \
{-0.5074934628060882, -0.18961453128142133`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5074934628060882, -0.19378858137296973`}, \
{-0.5074934628060882, -0.19633458267811066`}, {-0.5074934628060882, \
-0.218901427467859}, {-0.5074934628060882, -0.2434655786723497}, \
{-0.5074934628060881, -0.2699475129270408}, {-0.5074934628060882, \
-0.2982677068673904}, {-0.5074934628060882, -0.3022060539019828}, \
{-0.5074934628060882, -0.30617385579452167`}, {-0.5074934628060882, \
-0.3286333903285228}, {-0.5074934628060882, -0.3517941150553701}, \
{-0.5074934628060882, -0.360750585034905}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5074934628060882, -0.36492463512645335`}, \
{-0.5074934628060881, -0.3751090289491781}, {-0.5074934628060882, \
-0.3987604656852419}, {-0.5074934628060882, -0.44032535959619407`}, \
{-0.5074934628060882, -0.48096940617648587`}, {-0.5074934628060883, \
-0.519506723200541}, {-0.5074934628060883, -0.5318866387883886}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5074934628060883, -0.536060688879937}, \
{-0.5074934628060882, -0.5547514284427832}, {-0.5074934628060882, \
-0.5860868447202099}, {-0.5074934628060882, -0.6128962948498184}, \
{-0.5074934628060882, -0.6442605268887036}, {-0.5074934628060882, \
-0.6668091879137075}, {-0.5074934628060882, -0.6937245008733829}, \
{-0.5074934628060882, -0.7030226925418722}}]}, 
      {Arrowheads[{{0.00004116536235392408, 1.}}], 
       ArrowBox[{{-0.5074934628060882, -0.7071967426334206}, \
{-0.5074934628060882, -0.7075403952024246}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5751964472479092, 
        0.018152099665414517`}, {-0.5751964472479092, 
        0.030288803554945756`}, {-0.5751964472479092, 
        0.05067246267481688}, {-0.5751964472479092, 
        0.0863357734147456}, {-0.5751964472479092, 
        0.10254719982266747`}, {-0.5751964472479092, 
        0.12195726195067669`}, {-0.5751964472479092, 
        0.1445659597987732}, {-0.5751964472479092, 
        0.170373293366957}, {-0.5751964472479092, 0.18511410332734976`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5751964472479092, 
        0.18928815341889815`}, {-0.5751964472479092, 
        0.20299795196379028`}, {-0.5751964472479092, 
        0.24074171635590275`}, {-0.5751964472479092, 
        0.261487863588562}, {-0.5751964472479092, 
        0.2834229879967877}, {-0.5751964472479092, 
        0.30654708958057986`}, {-0.5751964472479092, 
        0.33086016833993864`}, {-0.5751964472479092, 
        0.35604231994064045`}, {-0.5751964472479092, 0.3562501570808334}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5751964472479092, 
        0.36042420717238177`}, {-0.5751964472479092, 
        0.38177364004846215`}, {-0.5751964472479092, 
        0.4080541286634036}, {-0.5751964472479092, 
        0.43488378578546516`}, {-0.5751964472479092, 
        0.46169896232605173`}, {-0.5751964472479092, 
        0.48793600919656865`}, {-0.5751964472479092, 
        0.5135949263970159}, {-0.5751964472479092, 0.527386210834317}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5751964472479092, 
        0.5315602609258654}, {-0.5751964472479092, 
        0.5386757139273934}, {-0.5751964472479092, 
        0.562688475086048}, {-0.5751964472479092, 
        0.585143313171326}, {-0.5751964472479092, 
        0.6253792201217523}, {-0.5751964472479092, 
        0.6590288430358481}, {-0.5751964472479092, 
        0.6857375901707886}, {-0.5751964472479092, 
        0.6926336153078425}, {-0.5751964472479092, 0.6985222645878006}}]}, 
      {Arrowheads[{{0.006338633315264723, 1.}}], 
       ArrowBox[{{-0.5751964472479092, 
        0.702696314679349}, {-0.5751964472479092, 
        0.7047481331170371}, {-0.5751964472479092, 
        0.7058435551047}, {-0.5751964472479092, 
        0.7069190399087019}, {-0.5751964472479092, 
        0.7077127299766216}, {-0.5751964472479092, 
        0.727720473852032}, {-0.5751964472479092, 
        0.7401985071335005}, {-0.5751964472479092, 
        0.7414549544751536}, {-0.5751964472479092, 
        0.74279517129916}, {-0.5751964472479092, 
        0.7436050058629539}, {-0.5751964472479092, 
        0.7443740473661704}, {-0.5751964472479092, 
        0.750277887235209}, {-0.5751964472479092, 
        0.7536628712818871}, {-0.5751964472479092, 0.7556118606190937}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8389817157229591, 1.}, {0.8389817157229591, 
        0.9769129835345634}, {0.8389817157229591, 0.9424345408485492}, {
        0.8389817157229591, 0.9106547144715248}, {0.8389817157229591, 
        0.888121214922354}, {0.8389817157229591, 0.866444944334078}, {
        0.8389817157229591, 0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8389817157229591, 0.8288639462465164}, {
        0.8389817157229591, 0.8256640900402115}, {0.8389817157229591, 
        0.7883121515899251}, {0.8389817157229591, 0.7543891289832187}, {
        0.8389817157229592, 0.7231647446095939}, {0.8389817157229591, 
        0.6939087208585515}, {0.8389817157229591, 0.666621057730092}, {
        0.8389817157229591, 0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8389817157229591, 0.6577278924930328}, {
        0.8389817157229591, 0.6413017552242148}, {0.8389817157229591, 
        0.6171191098089777}, {0.8389817157229591, 0.5944141477418121}, {
        0.8389817157229591, 0.559150880539005}, {0.8389817157229591, 
        0.5269344952527543}, {0.8389817157229591, 0.49600897112426257`}, {
        0.8389817157229591, 0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8389817157229591, 0.48659183873954914`}, {
        0.8389817157229591, 0.46766516931128904`}, {0.838981715722959, 
        0.44159200201526017`}, {0.8389817157229591, 0.417478381437603}, {
        0.8389817157229591, 0.37430084803820485`}, {0.8389817157229591, 
        0.3359410477301878}, {0.8389817157229591, 0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8389817157229591, 0.3154557849860655}, {
        0.8389817157229591, 0.30234079448791856`}, {0.8389817157229591, 
        0.27277085454455297`}, {0.8389817157229591, 0.2465019941332469}, {
        0.8389817157229591, 0.2231001967337773}, {0.8389817157229591, 
        0.20213144582592116`}, {0.8389817157229591, 0.17412872836036697`}, {
        0.8389817157229591, 0.15024649074324603`}, {0.8389817157229591, 
        0.14849378132413027`}}]}, 
      {Arrowheads[{{0.016714226929353964`, 1.}}], 
       ArrowBox[{{0.8389817157229591, 0.14431973123258188`}, {
        0.8389817157229591, 0.11230507083946487`}, {0.8389817157229591, 
        0.08417316844239227}, {0.8389817157229591, 0.05513728854457892}, {
        0.8389817157229591, 0.03582091289386523}, {0.8389817157229591, 
        0.023169011145144573`}, {0.8389817157229591, 0.015085312622354113`}, {
        0.8389817157229591, 0.008420500358706307}, {0.8389817157229591, 
        0.004787690343321215}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4264964252102758, 1.}, {0.4264964252102758, 
        0.9979253612613139}, {0.4264964252102758, 0.9757022018691763}, {
        0.4264964252102758, 0.9543793605815569}, {0.42649642521027575`, 
        0.9144346323198723}, {0.42649642521027586`, 0.8780911764762603}, {
        0.4264964252102758, 0.8453489930507205}, {0.4264964252102758, 
        0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4264964252102758, 0.8288639462465164}, {
        0.4264964252102758, 0.8154019894293875}, {0.42649642521027575`, 
        0.7874440729983954}, {0.4264964252102758, 0.7614752437577444}, {
        0.4264964252102758, 0.7374955017074344}, {0.4264964252102758, 
        0.7156176182909447}, {0.4264964252102758, 0.6950836041241417}, {
        0.4264964252102758, 0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4264964252102758, 0.6577278924930328}, {
        0.4264964252102758, 0.6295675348744517}, {0.4264964252102758, 
        0.5996939125489968}, {0.4264964252102758, 0.5724360877296846}, {
        0.4264964252102758, 0.5474465037079543}, {0.4264964252102758, 
        0.5243776037752453}, {0.4264964252102758, 0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4264964252102758, 0.48659183873954914`}, {
        0.4264964252102758, 0.48310502739607986`}, {0.4264964252102758, 
        0.4464126132249642}, {0.4264964252102758, 0.4140824406254175}, {
        0.4264964252102758, 0.38538458581962187`}, {0.4264964252102758, 
        0.3595891250297597}, {0.4264964252102758, 0.33628371519219663`}, {
        0.4264964252102758, 0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4264964252102758, 0.3154557849860655}, {
        0.4264964252102758, 0.31505601324329846`}, {0.4264964252102758, 
        0.2847507322026056}, {0.4264964252102758, 0.2581842946340388}, {
        0.4264964252102758, 0.23476123882379024`}, {0.4264964252102758, 
        0.2138861030580521}, {0.4264964252102758, 0.17840674473573548`}, {
        0.4264964252102758, 0.1542867652453922}, {0.4264964252102758, 
        0.14849378132413027`}}]}, 
      {Arrowheads[{{0.015848309696341142`, 1.}}], 
       ArrowBox[{{0.4264964252102758, 0.14431973123258188`}, {
        0.4264964252102758, 0.1337339386129686}, {0.4264964252102758, 
        0.10103042617611752`}, {0.4264964252102758, 0.07662247797608397}, {
        0.4264964252102758, 0.04959526077764532}, {0.4264964252102758, 
        0.03232140968144262}, {0.4264964252102758, 0.021109408294757628`}, {
        0.4264964252102758, 0.012016454154782162`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8920769040912546, -1.}, {
        0.8920769040912546, -0.9793519350211701}, {
        0.8920769040912547, -0.9456527900800153}, {
        0.8920769040912547, -0.9033727630306257}, {
        0.8920769040912546, -0.8641840261314335}, {
        0.8920769040912548, -0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8920769040912548, -0.8288639462465164}, {
        0.8920769040912548, -0.8280865793824388}, {
        0.8920769040912547, -0.7950804227836411}, {
        0.8920769040912547, -0.7583666517202349}, {
        0.8920769040912547, -0.7242201004359874}, {
        0.8920769040912547, -0.692640768930899}, {
        0.8920769040912547, -0.6636286572049692}, {
        0.8920769040912547, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8920769040912547, -0.6577278924930328}, {
        0.8920769040912547, -0.6309679397356143}, {
        0.8920769040912547, -0.6005469599121823}, {
        0.8920769040912546, -0.5723657177346734}, {
        0.8920769040912547, -0.5464242132030875}, {
        0.8920769040912548, -0.5113295446934703}, {
        0.8920769040912547, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8920769040912547, -0.48659183873954914`}, {
        0.8920769040912546, -0.47899377434781854`}, {
        0.8920769040912547, -0.4494169021661326}, {
        0.8920769040912547, -0.42259892814841243`}, {
        0.8920769040912547, -0.39798176248735057`}, {
        0.8920769040912547, -0.37500731537563975`}, {
        0.8920769040912547, -0.33398657680027105`}, {
        0.8920769040912547, -0.3235322854160374}, {
        0.8920769040912547, -0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8920769040912547, -0.3154557849860655}, {
        0.8920769040912547, -0.31347456356658837`}, {
        0.8920769040912547, -0.2872396639463904}, {
        0.8920769040912547, -0.2634989714449737}, {
        0.8920769040912547, -0.22036556176486571`}, {
        0.8920769040912547, -0.18494907727732374`}, {
        0.8920769040912547, -0.15558907865628613`}, {
        0.8920769040912547, -0.14849378132413027`}}]}, 
      {Arrowheads[{{0.016731808563668786`, 1.}}], 
       ArrowBox[{{0.8920769040912547, -0.14431973123258188`}, {
        0.8920769040912547, -0.13083095086039137`}, {
        0.8920769040912547, -0.11018262203485792`}, {
        0.8920769040912547, -0.0780184655388205}, {
        0.8920769040912547, -0.05526138441309419}, {
        0.8920769040912547, -0.03923192300340412}, {
        0.8920769040912547, -0.023171064582452883`}, {
        0.8920769040912547, -0.013561168498568362`}, {
        0.8920769040912547, -0.007908947298707024}, {
        0.8920769040912547, -0.004640917098678499}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.39739169211313263`, -1.}, {-0.3973916921131326, \
-0.9601326596213112}, {-0.39739169211313263`, -0.928235399236148}, \
{-0.3973916921131326, -0.899955729241362}, {-0.39739169211313263`, \
-0.8752936496369538}, {-0.3973916921131326, -0.8542491604229228}, \
{-0.3973916921131326, -0.8330379963380647}}]}, 
      {Arrowheads[{{0.016784338170492245`, 1.}}], 
       ArrowBox[{{-0.3973916921131326, -0.8288639462465164}, \
{-0.3973916921131326, -0.8192405983463888}, {-0.3973916921131326, \
-0.7911576881921553}, {-0.3973916921131326, -0.7854527014369544}, \
{-0.3973916921131326, -0.7800117350802356}, {-0.3973916921131326, \
-0.7628950952981018}, {-0.3973916921131326, -0.7481448397837204}, \
{-0.3973916921131326, -0.7225253838204472}, {-0.3973916921131326, \
-0.7033999192006977}, {-0.3973916921131326, -0.6887466096922721}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.08968437424565388, -1.}, {-0.08968437424565388, \
-0.9778968620085446}, {-0.08968437424565388, -0.9485941089514318}, \
{-0.08968437424565388, -0.9219096724844026}, {-0.08968437424565388, \
-0.8978435526074596}, {-0.08968437424565388, -0.8698650607906466}, \
{-0.08968437424565388, -0.8441928442510038}, {-0.08968437424565388, \
-0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.08968437424565388, -0.8288639462465164}, \
{-0.08968437424565388, -0.820826902988531}, {-0.08968437424565388, \
-0.799767237003228}, {-0.08968437424565388, -0.774609633985008}, \
{-0.08968437424565388, -0.7515846814208447}, {-0.08968437424565388, \
-0.7119327276546881}, {-0.08968437424565387, -0.6687187426955119}, \
{-0.08968437424565387, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.08968437424565387, -0.6577278924930328}, \
{-0.08968437424565388, -0.6334333838782843}, {-0.08968437424565388, \
-0.5955499036584487}, {-0.08968437424565388, -0.5648043170511408}, \
{-0.08968437424565387, -0.5292834220578777}, {-0.08968437424565388, \
-0.5010285368690067}, {-0.08968437424565388, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.08968437424565388, -0.48659183873954914`}, \
{-0.08968437424565388, -0.4705055180858943}, {-0.08968437424565388, \
-0.44676222855585407`}, {-0.08968437424565388, -0.42794567400339945`}, \
{-0.08968437424565388, -0.398722964968942}, {-0.08968437424565388, \
-0.3776352524444882}, {-0.08968437424565388, -0.3565688905935035}, \
{-0.08968437424565388, -0.3421791476758228}, {-0.08968437424565388, \
-0.3319231741328622}, {-0.08968437424565388, -0.3310731623333081}, \
{-0.08968437424565388, -0.33024856187236085`}, {-0.08968437424565388, \
-0.32901853719789526`}, {-0.08968437424565388, -0.3235425742926033}, \
{-0.08968437424565388, -0.3224710498419174}, {-0.08968437424565388, \
-0.32116553647257257`}, {-0.08968437424565388, -0.3196298350776139}}]}, 
      {Arrowheads[{{0.00044854571802488397`, 1.}}], 
       ArrowBox[{{-0.08968437424565388, -0.3154557849860655}, \
{-0.08968437424565388, -0.3117112803952947}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3068422230880988, -0.021498971907179}, \
{-0.3068422230880988, -0.03816596508261757}, {-0.3068422230880988, \
-0.06680150160373317}, {-0.3068422230880988, -0.08948735322860689}, \
{-0.3068422230880988, -0.11930771588221836`}, {-0.3068422230880988, \
-0.15773356930452875`}, {-0.3068422230880988, -0.18048253548601684`}, \
{-0.3068422230880988, -0.18846097556911426`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3068422230880988, -0.19263502566066265`}, \
{-0.3068422230880988, -0.20562951428168613`}, {-0.3068422230880988, \
-0.23203272444431894`}, {-0.3068422230880988, -0.2602662023460364}, \
{-0.3068422230880988, -0.26223290115217207`}, {-0.3068422230880988, \
-0.2642059451211693}, {-0.3068422230880988, -0.2934167202081941}, \
{-0.3068422230880988, -0.3232556758142335}, {-0.3068422230880987, \
-0.35158846007170624`}, {-0.3068422230880987, -0.3595970293225979}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{-0.3068422230880987, -0.36377107941414627`}, \
{-0.3068422230880988, -0.37912652360313964`}, {-0.3068422230880988, \
-0.4092567594821698}, {-0.3068422230880988, -0.4365868389812874}, \
{-0.3068422230880988, -0.46067596760187907`}, {-0.3068422230880988, \
-0.48108335084533127`}, {-0.3068422230880988, -0.5114096764289674}, \
{-0.3068422230880988, -0.5307330830760815}}]}, 
      {Arrowheads[{{0.0018537533792064484`, 1.}}], 
       ArrowBox[{{-0.3068422230880988, -0.5349071331676298}, \
{-0.3068422230880988, -0.5428614670382464}, {-0.3068422230880988, \
-0.548001492534864}, {-0.3068422230880988, -0.5503824520919994}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.017113464898720468`, 1.}}], 
       ArrowBox[{{-0.7306455982130559, 1.}, {-0.7306455982130559, 
        0.9813464005894605}, {-0.7306455982130559, 
        0.9532504324774485}, {-0.7306455982130559, 
        0.9319470332867793}, {-0.7306455982130559, 
        0.9278879617523985}, {-0.7306455982130559, 
        0.924067816143292}, {-0.7306455982130559, 
        0.923279343920608}, {-0.7306455982130559, 
        0.9213927793991269}, {-0.7306455982130559, 
        0.9197276523300213}, {-0.7306455982130559, 
        0.9181084886772289}, {-0.7306455982130559, 
        0.9040636850070235}, {-0.7306455982130559, 
        0.8933470413748986}, {-0.7306455982130559, 
        0.8850847302780005}, {-0.7306455982130559, 
        0.872886121688773}, {-0.7306455982130559, 
        0.8658460220520185}, {-0.7306455982130559, 
        0.8616078800197471}, {-0.7306455982130559, 
        0.858779292017947}, {-0.7306455982130559, 0.8571350805455716}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.587226753462404, 1.}, {-0.587226753462404, 
        0.9716251819825257}, {-0.587226753462404, 
        0.9405740715712819}, {-0.587226753462404, 
        0.9317647822352272}, {-0.587226753462404, 
        0.9235217560686857}, {-0.587226753462404, 
        0.9050321545924599}, {-0.587226753462404, 
        0.8891140571953174}, {-0.587226753462404, 
        0.8615145176694511}, {-0.587226753462404, 
        0.8410105241719497}, {-0.587226753462404, 0.8330379963380647}}]}, 
      {Arrowheads[{{0.006347012500634635, 1.}}], 
       ArrowBox[{{-0.587226753462404, 
        0.8288639462465164}, {-0.587226753462404, 
        0.8253985526942825}, {-0.587226753462404, 
        0.8037486092441195}, {-0.587226753462404, 
        0.7905932515720385}, {-0.587226753462404, 
        0.7822198939505117}, {-0.587226753462404, 0.7758784500278509}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019840572879636156`, 1.}}], 
       ArrowBox[{{-0.6586893962285929, 1.}, {-0.6586893962285929, 
        0.9837876911269916}, {-0.6586893962285929, 
        0.9510619533383906}, {-0.6586893962285929, 
        0.9254885426080791}, {-0.6586893962285929, 
        0.919709991969377}, {-0.6586893962285929, 
        0.9142769553305726}, {-0.6586893962285929, 
        0.8967693959146432}, {-0.6586893962285929, 
        0.8825491877887105}, {-0.6586893962285929, 
        0.8593438794036463}, {-0.6586893962285929, 
        0.8444039573382185}, {-0.6586893962285929, 0.8343689099107647}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.16322095623045985`, -1.}, {-0.16322095623045985`, \
-0.9942137106383178}, {-0.16322095623045985`, -0.9656839359908762}, \
{-0.16322095623045985`, -0.9394666006402095}, {-0.16322095623045985`, \
-0.9155617045863176}, {-0.16322095623045985`, -0.8939692478292001}, \
{-0.16322095623045985`, -0.8599159577430245}, {-0.16322095623045985`, \
-0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.16322095623045985`, -0.8288639462465164}, \
{-0.16322095623045985`, -0.8022244414342592}, {-0.16322095623045985`, \
-0.7785862152116693}, {-0.16322095623045982`, -0.7382441976984024}, \
{-0.16322095623045985`, -0.704827674139905}, {-0.16322095623045985`, \
-0.6974238229782551}, {-0.16322095623045985`, -0.6903257351751}, \
{-0.16322095623045985`, -0.6732430488962501}, {-0.16322095623045985`, \
-0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.16322095623045985`, -0.6577278924930328}, \
{-0.16322095623045985`, -0.6294361333455389}, {-0.16322095623045985`, \
-0.6058438530511628}, {-0.16322095623045985`, -0.5858488015774079}, \
{-0.16322095623045985`, -0.5454111923752091}, {-0.16322095623045985`, \
-0.5167923081707723}, {-0.16322095623045985`, -0.49546501846413105`}, \
{-0.16322095623045985`, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.004116968982435859, 1.}}], 
       ArrowBox[{{-0.16322095623045985`, -0.48659183873954914`}, \
{-0.16322095623045985`, -0.4695694510194656}, {-0.16322095623045985`, \
-0.45222296922347266`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.39737496225923796`, 1.}, {-0.39737496225923796`, 
        0.9883608253481637}, {-0.39737496225923796`, 
        0.9593407103282457}, {-0.39737496225923796`, 
        0.9334949570969032}, {-0.39737496225923796`, 
        0.9100774626766375}, {-0.39737496225923796`, 
        0.8698847139090545}, {-0.39737496225923796`, 
        0.8374773913049331}, {-0.39737496225923796`, 0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.39737496225923796`, 
        0.8288639462465164}, {-0.39737496225923796`, 
        0.8115704221437094}, {-0.39737496225923796`, 
        0.7717297711737372}, {-0.39737496225923796`, 
        0.7424696613285887}, {-0.39737496225923796`, 
        0.7349943000732838}, {-0.39737496225923796`, 
        0.7281181697651128}, {-0.39737496225923796`, 
        0.7217801007640583}, {-0.39737496225923796`, 
        0.720573049453808}, {-0.39737496225923796`, 
        0.719384952703602}, {-0.39737496225923796`, 
        0.7185060905990855}, {-0.39737496225923796`, 
        0.6867993093816901}, {-0.39737496225923796`, 
        0.6673890604296966}, {-0.39737496225923796`, 
        0.6663754434430151}, {-0.39737496225923796`, 
        0.6653918511776677}, {-0.39737496225923796`, 
        0.6640387989428079}, {-0.39737496225923796`, 
        0.6631957048480359}, {-0.39737496225923796`, 
        0.6623752655936547}, {-0.39737496225923796`, 0.6619019425845811}}]}, 
      {Arrowheads[{{0.002637408896185347, 1.}}], 
       ArrowBox[{{-0.39737496225923796`, 
        0.6577278924930328}, {-0.39737496225923796`, 
        0.6552390315247846}, {-0.39737496225923796`, 
        0.6497713998008068}, {-0.39737496225923796`, 
        0.6455509770098443}, {-0.39737496225923796`, 
        0.6392713828974684}, {-0.39737496225923796`, 
        0.6357105388038868}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.40193496601454604`, 
        0.028914049930185398`}, {-0.40193496601454604`, 
        0.04916603803593183}, {-0.40193496601454604`, 
        0.07820109399856978}, {-0.40193496601454604`, 
        0.09854587680504168}, {-0.40193496601454604`, 
        0.12391885494643562`}, {-0.4019349660145461, 
        0.15508340258134684`}, {-0.40193496601454604`, 
        0.19280289386837043`}, {-0.40193496601454604`, 
        0.19587605359212065`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.40193496601454604`, 
        0.20005010368366904`}, {-0.40193496601454604`, 
        0.2217259814347045}, {-0.40193496601454604`, 
        0.2536311650905323}, {-0.40193496601454604`, 
        0.2880573935960796}, {-0.40193496601454604`, 
        0.32454361571157236`}, {-0.40193496601454604`, 
        0.36211013803400566`}, {-0.40193496601454604`, 0.3670121073456043}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.40193496601454604`, 
        0.37118615743715266`}, {-0.40193496601454604`, 
        0.3997772671603746}, {-0.40193496601454604`, 
        0.4394806734035193}, {-0.40193496601454604`, 
        0.4763582764727825}, {-0.40193496601454604`, 
        0.5124778142934918}, {-0.40193496601454604`, 0.5381481610990879}}]}, 
      {Arrowheads[{{0.009161325693833077, 1.}}], 
       ArrowBox[{{-0.40193496601454604`, 
        0.5423222111906363}, {-0.40193496601454604`, 
        0.5427172711019072}, {-0.40193496601454604`, 
        0.5445597516678538}, {-0.40193496601454604`, 
        0.5463740011128441}, {-0.40193496601454604`, 
        0.5613620534938388}, {-0.40193496601454604`, 
        0.5741490628144346}, {-0.40193496601454604`, 
        0.5955387308267518}, {-0.40193496601454604`, 
        0.6097050618904387}, {-0.40193496601454604`, 
        0.6188018758927333}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.19529517314573117`, 1.}, {-0.19529517314573117`, 
        0.9929955250679099}, {-0.19529517314573114`, 
        0.9578234310131737}, {-0.19529517314573117`, 
        0.9267270924799194}, {-0.19529517314573114`, 
        0.899121020668145}, {-0.19529517314573114`, 
        0.8714994339511459}, {-0.19529517314573114`, 
        0.8467605064544036}, {-0.19529517314573114`, 0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.19529517314573114`, 
        0.8288639462465164}, {-0.19529517314573114`, 
        0.8043119254116374}, {-0.19529517314573114`, 
        0.7693270742705116}, {-0.19529517314573117`, 
        0.7393766919990628}, {-0.19529517314573114`, 
        0.7128610171246093}, {-0.19529517314573114`, 
        0.6701337895666899}, {-0.19529517314573114`, 0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.19529517314573114`, 
        0.6577278924930328}, {-0.19529517314573114`, 
        0.6367697305515625}, {-0.19529517314573114`, 
        0.6102135135563297}, {-0.19529517314573114`, 
        0.5887532366159541}, {-0.19529517314573114`, 
        0.5549441789472832}, {-0.19529517314573114`, 
        0.5303220351451945}, {-0.19529517314573114`, 
        0.524170891481314}, {-0.19529517314573114`, 
        0.518542870273979}, {-0.19529517314573114`, 
        0.513380566547303}, {-0.19529517314573114`, 
        0.5124002631008605}, {-0.19529517314573114`, 
        0.511436206579574}, {-0.19529517314573114`, 
        0.5107236164224254}, {-0.19529517314573114`, 0.4907658888310975}}]}, 
      {Arrowheads[{{0.0046934477352845875`, 1.}}], 
       ArrowBox[{{-0.19529517314573114`, 
        0.48659183873954914`}, {-0.19529517314573114`, 
        0.48587347565686145`}, {-0.19529517314573114`, 
        0.4846306000043616}, {-0.19529517314573114`, 
        0.4834183336185913}, {-0.19529517314573114`, 
        0.48265681703282776`}, {-0.19529517314573114`, 
        0.4819110338330862}, {-0.19529517314573114`, 
        0.4752144997968038}, {-0.19529517314573114`, 
        0.46974034208928517`}, {-0.19529517314573114`, 
        0.46523443713251283`}, {-0.19529517314573114`, 
        0.4560224218201006}, {-0.19529517314573114`, 
        0.4506690597980703}, {-0.19529517314573114`, 
        0.4474104668412648}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.22236274161426062`, 
        0.010133564116588615`}, {-0.22236274161426062`, 
        0.017695522790201545`}, {-0.22236274161426062`, 
        0.03130626836487739}, {-0.22236274161426062`, 
        0.056578387907464944`}, {-0.22236274161426062`, 
        0.08404464946536298}, {-0.22236274161426062`, 
        0.12355358903296501`}, {-0.22236274161426062`, 
        0.14860370467610357`}, {-0.22236274161426062`, 
        0.17709556777852387`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.22236274161426062`, 
        0.18126961787007226`}, {-0.22236274161426062`, 
        0.2099440122067669}, {-0.22236274161426062`, 
        0.24586872364481335`}, {-0.22236274161426062`, 
        0.2831611820996997}, {-0.22236274161426062`, 
        0.2844340216396034}, {-0.22236274161426062`, 
        0.2857060861038012}, {-0.22236274161426062`, 
        0.32408656676736936`}, {-0.22236274161426062`, 0.3482316215320075}}]}, 
      {Arrowheads[{{0.0076288748259671, 1.}}], 
       ArrowBox[{{-0.22236274161426062`, 
        0.35240567162355585`}, {-0.22236274161426062`, 
        0.3756768428072403}, {-0.22236274161426062`, 
        0.4160922829550341}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6400004856371779, -1.}, {-0.6400004856371779, \
-0.9890813745759605}, {-0.6400004856371778, -0.9548305788062699}, \
{-0.6400004856371779, -0.9278498867175804}, {-0.6400004856371779, \
-0.9213840917432485}, {-0.6400004856371779, -0.9153108122926678}, \
{-0.6400004856371779, -0.8975320062191643}, {-0.6400004856371779, \
-0.882823620642326}, {-0.6400004856371779, -0.8583434355793154}, \
{-0.6400004856371779, -0.8418093196410464}, {-0.6400004856371779, \
-0.8330379963380647}}]}, 
      {Arrowheads[{{0.003159081008626128, 1.}}], 
       ArrowBox[{{-0.6400004856371779, -0.8288639462465164}, \
{-0.6400004856371779, -0.8184741879096326}, {-0.6400004856371779, \
-0.8114948758312941}, {-0.6400004856371779, -0.8072026282819973}, \
{-0.6400004856371779, -0.8042175789035257}, {-0.6400004856371779, \
-0.8024916214999871}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3236109478921293, -1.}, {
        0.3236109478921293, -0.9882624843056204}, {
        0.3236109478921293, -0.9587868497798315}, {
        0.3236109478921293, -0.9313404281523989}, {
        0.3236109478921293, -0.9057697402623865}, {
        0.32361094789212935`, -0.8819213069488575}, {
        0.3236109478921293, -0.8387772874075035}, {
        0.3236109478921293, -0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3236109478921293, -0.8288639462465164}, {
        0.3236109478921293, -0.803541514933829}, {
        0.3236109478921293, -0.7711087555020699}, {
        0.32361094789212935`, -0.7414790091122266}, {
        0.3236109478921293, -0.7146522757642989}, {
        0.3236109478921293, -0.690018168464861}, {
        0.3236109478921293, -0.6669663002204873}, {
        0.3236109478921293, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3236109478921293, -0.6577278924930328}, {
        0.3236109478921293, -0.6256092808969327}, {
        0.3236109478921293, -0.5894184265006798}, {
        0.3236109478921293, -0.5572309457387735}, {
        0.3236109478921293, -0.5285255322702079}, {
        0.3236109478921293, -0.5025421778956501}, {
        0.3236109478921293, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3236109478921293, -0.48659183873954914`}, {
        0.3236109478921293, -0.4695451527950941}, {
        0.3236109478921293, -0.4402597368612396}, {
        0.3236109478921293, -0.4140978819020852}, {
        0.3236109478921293, -0.3904715397256297}, {
        0.3236109478921293, -0.3511483934271409}, {
        0.3236109478921293, -0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3236109478921293, -0.3154557849860655}, {
        0.3236109478921293, -0.3133442406706759}, {
        0.3236109478921293, -0.3091749796245031}, {
        0.3236109478921293, -0.28512686508432655`}, {
        0.3236109478921293, -0.2635548859329271}, {
        0.3236109478921293, -0.22453198922095582`}, {
        0.3236109478921293, -0.19264361538561975`}, {
        0.3236109478921293, -0.16608493399929497`}, {
        0.3236109478921293, -0.14849378132413027`}}]}, 
      {Arrowheads[{{0.016847136826954306`, 1.}}], 
       ArrowBox[{{0.3236109478921293, -0.14431973123258188`}, {
        0.3236109478921293, -0.12378896333785383`}, {
        0.3236109478921293, -0.09311640239068113}, {
        0.3236109478921293, -0.07036263146065955}, {
        0.3236109478921293, -0.045290880291182875`}, {
        0.3236109478921293, -0.029372884332975517`}, {
        0.3236109478921293, -0.019093870170839494`}, {
        0.3236109478921293, -0.010884467970686528`}, {
        0.3236109478921293, -0.006307000650358367}, {
        0.3236109478921293, -0.003678145202828404}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9435750208596838, 1.}, {0.9435750208596838, 
        0.9767590513312587}, {0.9435750208596838, 0.938022416812099}, {
        0.9435750208596838, 0.9021679364835223}, {0.9435750208596838, 
        0.8691956103455288}, {0.9435750208596838, 0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9435750208596838, 0.8288639462465164}, {
        0.9435750208596838, 0.7976722589536303}, {0.9435750208596838, 
        0.7656481299497417}, {0.9435750208596838, 0.7361156987405607}, {
        0.9435750208596839, 0.6956760227219405}, {0.9435750208596838, 
        0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9435750208596838, 0.6577278924930328}, {
        0.9435750208596839, 0.6241071227879207}, {0.9435750208596838, 
        0.5929778988725214}, {0.9435750208596838, 0.5643090629887179}, {
        0.9435750208596837, 0.5374575191336989}, {0.9435750208596838, 
        0.5124232673074645}, {0.9435750208596838, 0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9435750208596838, 0.48659183873954914`}, {
        0.9435750208596838, 0.4714730658786259}, {0.9435750208596838, 
        0.45462858566327574`}, {0.9435750208596838, 0.42282476487158216`}, {
        0.9435750208596838, 0.3938309417921318}, {0.9435750208596838, 
        0.36604558064342785`}, {0.9435750208596838, 0.34067714335621685`}, {
        0.9435750208596838, 0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9435750208596838, 0.3154557849860655}, {
        0.9435750208596838, 0.29608465979806037`}, {0.9435750208596838, 
        0.2581952740508852}, {0.9435750208596838, 0.22495205884209224`}, {
        0.9435750208596838, 0.19637756086364022`}, {0.9435750208596838, 
        0.17175752165951885`}, {0.9435750208596838, 0.1503776827737178}, {
        0.9435750208596838, 0.14849378132413027`}}]}, 
      {Arrowheads[{{0.016801404625758406`, 1.}}], 
       ArrowBox[{{0.9435750208596838, 0.14431973123258188`}, {
        0.9435750208596838, 0.11556669071476922`}, {0.9435750208596838, 
        0.0785656554341949}, {0.9435750208596838, 0.053637470327496946`}, {
        0.9435750208596838, 0.03667103009479234}, {0.9435750208596838, 
        0.02083870405673177}, {0.9435750208596838, 0.012078934470627783`}, {
        0.9435750208596838, 0.007059355697355703}, {0.9435750208596838, 
        0.004059922200005342}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7354155108268096, 1.}, {0.7354155108268096, 
        0.9946321381008846}, {0.7354155108268096, 0.9664750274431526}, {
        0.7354155108268096, 0.9401235411650721}, {0.7354155108268096, 
        0.9152778154707162}, {0.7354155108268096, 0.8916379865641575}, {
        0.7354155108268096, 0.8692040544453963}, {0.7354155108268096, 
        0.8479760191144325}, {0.7354155108268096, 0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7354155108268096, 0.8288639462465164}, {
        0.7354155108268096, 0.8085664313358669}, {0.7354155108268096, 
        0.7725663900018124}, {0.7354155108268096, 0.736172269444135}, {
        0.7354155108268097, 0.7018285457133054}, {0.7354155108268096, 
        0.669927777917473}, {0.7354155108268096, 0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7354155108268096, 0.6577278924930328}, {
        0.7354155108268097, 0.640469966056638}, {0.7354155108268096, 
        0.6134551101308006}, {0.7354155108268096, 0.5824654078654545}, {
        0.7354155108268096, 0.5536644665146226}, {0.7354155108268096, 
        0.5270522860783049}, {0.7354155108268096, 0.5026288665565012}, {
        0.7354155108268096, 0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7354155108268096, 0.48659183873954914`}, {
        0.7354155108268096, 0.4693846517438632}, {0.7354155108268094, 
        0.4388286032446388}, {0.7354155108268096, 0.4109607210588283}, {
        0.7354155108268096, 0.38578100518643127`}, {0.7354155108268096, 
        0.36273244503748103`}, {0.7354155108268096, 0.3412580300220106}, {
        0.7354155108268096, 0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7354155108268096, 0.3154557849860655}, {
        0.7354155108268096, 0.303031635391509}, {0.7354155108268096, 
        0.29516998935955424`}, {0.7354155108268096, 0.2875558245162368}, {
        0.7354155108268096, 0.26265160403434346`}, {0.7354155108268096, 
        0.24019925860496272`}, {0.7354155108268096, 0.19954762368586815`}, {
        0.7354155108268096, 0.1664126020167705}, {0.7354155108268096, 
        0.14849378132413027`}}]}, 
      {Arrowheads[{{0.016572616404755925`, 1.}}], 
       ArrowBox[{{0.7354155108268096, 0.14431973123258188`}, {
        0.7354155108268096, 0.1391248098650344}, {0.7354155108268096, 
        0.09683198782365707}, {0.7354155108268096, 0.06776952983967634}, {
        0.7354155108268096, 0.04753411388388557}, {0.7354155108268096, 
        0.028846124634456127`}, {0.7354155108268096, 0.01712896326247486}, {
        0.7354155108268096, 0.01000212122041173}, {0.7354155108268096, 
        0.0059698691896465095`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3240078798044675, 1.}, {0.3240078798044675, 
        0.9703259893486066}, {0.3240078798044675, 0.9344069964507147}, {
        0.3240078798044675, 0.8954750588061983}, {0.3240078798044675, 
        0.860147818264104}, {0.32400787980446744`, 0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.32400787980446744`, 0.8288639462465164}, {
        0.32400787980446744`, 0.8263170219501593}, {0.3240078798044675, 
        0.7954791140925139}, {0.3240078798044675, 0.7672347168052224}, {
        0.3240078798044675, 0.7411844522023395}, {0.3240078798044675, 
        0.717069653364069}, {0.3240078798044675, 0.6946316533706148}, {
        0.32400787980446755`, 0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.32400787980446755`, 0.6577278924930328}, {
        0.32400787980446755`, 0.6534169092959197}, {0.3240078798044675, 
        0.6171093810621164}, {0.3240078798044675, 0.5848697805065899}, {
        0.3240078798044675, 0.555858819466725}, {0.3240078798044675, 
        0.5296023122080188}, {0.3240078798044675, 0.5056260729959686}, {
        0.3240078798044675, 0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3240078798044675, 0.48659183873954914`}, {
        0.3240078798044675, 0.47129749942846305`}, {0.3240078798044675, 
        0.44098023616904386`}, {0.3240078798044675, 0.41400250810013695`}, {
        0.3240078798044675, 0.389692540104168}, {0.3240078798044675, 
        0.34755163395062033`}, {0.32400787980446744`, 
        0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.32400787980446744`, 0.3154557849860655}, {
        0.3240078798044675, 0.2916258609082041}, {0.3240078798044675, 
        0.26849723932506686`}, {0.3240078798044675, 0.24779031140792093`}, {
        0.3240078798044675, 0.21228863118396038`}, {0.3240078798044675, 
        0.1875039462587283}, {0.3240078798044675, 0.16611216667124934`}, {
        0.3240078798044675, 0.14849378132413027`}}]}, 
      {Arrowheads[{{0.01680923481934384, 1.}}], 
       ArrowBox[{{0.3240078798044675, 0.14431973123258188`}, {
        0.3240078798044675, 0.1313014406031247}, {0.3240078798044675, 
        0.10438211000384173`}, {0.3240078798044675, 0.07205419424276713}, {
        0.3240078798044675, 0.05008112552399689}, {0.3240078798044675, 
        0.03489613490380208}, {0.3240078798044675, 0.020093484909186648`}, {
        0.3240078798044675, 0.011780421525940468`}, {0.3240078798044675, 
        0.006956454851833244}, {0.3240078798044675, 
        0.0039945549595010905`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5300662063903175, 1.}, {0.5300662063903175, 
        0.9738913516137809}, {0.5300662063903175, 0.943984895595738}, {
        0.5300662063903175, 0.9158610741626341}, {0.5300662063903175, 
        0.8895198873144694}, {0.5300662063903175, 0.8649613350512443}, {
        0.5300662063903175, 0.8418777870263606}, {0.5300662063903175, 
        0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5300662063903175, 0.8288639462465164}, {
        0.5300662063903177, 0.819961612893221}, {0.5300662063903175, 
        0.7796313863021733}, {0.5300662063903175, 0.7433966737450688}, {
        0.5300662063903175, 0.7104141468573687}, {0.5300662063903174, 
        0.6725651045328516}, {0.5300662063903174, 0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5300662063903174, 0.6577278924930328}, {
        0.5300662063903175, 0.6384428627208011}, {0.5300662063903175, 
        0.609296111511933}, {0.5300662063903175, 0.5822136246820323}, {
        0.5300662063903175, 0.557195402231099}, {0.5300662063903175, 
        0.5342414441591331}, {0.5300662063903175, 0.5019251544138498}, {
        0.5300662063903175, 0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5300662063903175, 0.48659183873954914`}, {
        0.5300662063903175, 0.47225263650387106`}, {0.5300662063903177, 
        0.44522389042919697`}, {0.5300662063903175, 0.42083891618982733`}, {
        0.5300662063903175, 0.3981173204712864}, {0.5300662063903174, 
        0.37694364715146345`}, {0.5300662063903175, 0.3392400677079718}, {
        0.5300662063903175, 0.33236109380499534`}, {0.5300662063903175, 
        0.3256698642177476}, {0.5300662063903175, 0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5300662063903175, 0.3154557849860655}, {
        0.5300662063903175, 0.2999630292638428}, {0.5300662063903175, 
        0.2767613047570353}, {0.5300662063903175, 0.23462189990849885`}, {
        0.5300662063903175, 0.1999625456174341}, {0.5300662063903175, 
        0.17104370983110534`}, {0.5300662063903175, 
        0.14849378132413027`}}]}, 
      {Arrowheads[{{0.016600571202705756`, 1.}}], 
       ArrowBox[{{0.5300662063903175, 0.14431973123258188`}, {
        0.5300662063903175, 0.12495423716862453`}, {0.5300662063903175, 
        0.09193899847231138}, {0.5300662063903175, 0.06787194286345279}, {
        0.5300662063903175, 0.042943800896708434`}, {0.5300662063903175, 
        0.027366765441136594`}, {0.5300662063903175, 0.017480260645885884`}, {
        0.5300662063903175, 0.009935655587900775}, {0.5300662063903175, 
        0.005736499735763098}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.013293369444894865`, 1.}}], 
       ArrowBox[{{-0.7855187827674187, -1.}, {-0.7855187827674187, \
-0.9945223643659465}, {-0.7855187827674187, -0.9685299782988743}, \
{-0.7855187827674187, -0.9491744161459756}, {-0.7855187827674187, \
-0.9457130957081656}, {-0.7855187827674187, -0.9424603612428708}, \
{-0.7855187827674187, -0.9417308660746254}, {-0.7855187827674187, \
-0.9399898125751224}, {-0.7855187827674187, -0.9384585030511521}, \
{-0.7855187827674187, -0.9369744287932275}, {-0.7855187827674187, \
-0.9243120950043875}, {-0.7855187827674187, -0.9149796020120734}, \
{-0.7855187827674187, -0.9080269387356436}, {-0.7855187827674187, \
-0.899107019353256}, {-0.7855187827674187, -0.8940141297159739}, \
{-0.7855187827674187, -0.8909873417466234}, {-0.7855187827674187, \
-0.8890256201031003}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5090416225250162, -1.}, {
        0.5090416225250162, -0.9940691128988058}, {
        0.5090416225250162, -0.9713518183666014}, {
        0.5090416225250162, -0.9498625138286734}, {
        0.5090416225250162, -0.9101031562386679}, {
        0.5090416225250162, -0.8736034702163005}, {
        0.5090416225250162, -0.8396921516861792}, {
        0.5090416225250162, -0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5090416225250162, -0.8288639462465164}, {
        0.5090416225250162, -0.8082141624100061}, {
        0.5090416225250162, -0.7790144641494842}, {
        0.5090416225250162, -0.7519380186663185}, {
        0.5090416225250162, -0.7268297877222121}, {
        0.5090416225250162, -0.7035347330788688}, {
        0.5090416225250162, -0.6818978164979922}, {
        0.5090416225250162, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5090416225250162, -0.6577278924930328}, {
        0.5090416225250162, -0.6575764959991237}, {
        0.5090416225250162, -0.6348259187186117}, {
        0.5090416225250162, -0.5935409755690504}, {
        0.5090416225250161, -0.5569074585733507}, {
        0.5090416225250162, -0.524076823233045}, {
        0.5090416225250162, -0.494405961166014}, {
        0.5090416225250162, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5090416225250162, -0.48659183873954914`}, {
        0.5090416225250162, -0.46741485971242264`}, {
        0.5090416225250161, -0.44279569728387985`}, {
        0.5090416225250162, -0.4202224615936784}, {
        0.5090416225250162, -0.37966227089006155`}, {
        0.5090416225250162, -0.3442034769083721}, {
        0.5090416225250162, -0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5090416225250162, -0.3154557849860655}, {
        0.5090416225250162, -0.3131887069461183}, {
        0.5090416225250162, -0.28596058830080784`}, {
        0.5090416225250162, -0.25304394823344106`}, {
        0.5090416225250162, -0.22462180537992987`}, {
        0.5090416225250162, -0.19996582726344322`}, {
        0.5090416225250162, -0.17834768140715002`}, {
        0.5090416225250162, -0.14849378132413027`}}]}, 
      {Arrowheads[{{0.015232464331956087`, 1.}}], 
       ArrowBox[{{0.5090416225250162, -0.14431973123258188`}, {
        0.5090416225250162, -0.14252388481186848`}, {
        0.5090416225250162, -0.1276718610581258}, {
        0.5090416225250162, -0.11445214386056918`}, {
        0.5090416225250162, -0.08961953891906119}, {
        0.5090416225250162, -0.07030827998717872}, {
        0.5090416225250162, -0.06916582622201671}, {
        0.5090416225250162, -0.0680422848312154}, {
        0.5090416225250162, -0.05784871239716027}, {
        0.5090416225250162, -0.04919435926726745}, {
        0.5090416225250162, -0.03453565922023129}, {
        0.5090416225250162, -0.02432697639891418}, {
        0.5090416225250162, -0.017157592953964358`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.951565280526885, 
        0.0003544290000043646}, {-0.951565280526885, 
        0.0010640837067426917`}, {-0.951565280526885, 
        0.0018251347310195825`}, {-0.951565280526885, 
        0.003231899882038359}, {-0.951565280526885, 
        0.005884913816380335}, {-0.951565280526885, 
        0.01034437866627674}, {-0.951565280526885, 
        0.018270990752144244`}, {-0.951565280526885, 
        0.03203447725001012}, {-0.951565280526885, 
        0.05563070137693762}, {-0.951565280526885, 
        0.08339833411576217}, {-0.951565280526885, 
        0.12475110368190215`}, {-0.9515652805268849, 
        0.15206761342294217`}, {-0.9515652805268849, 0.16731643266193963`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.9515652805268849, 
        0.17149048275348802`}, {-0.951565280526885, 
        0.18481663383031813`}, {-0.951565280526885, 
        0.20356865578021624`}, {-0.951565280526885, 
        0.22408718969229946`}, {-0.9515652805268852, 
        0.24646907468511914`}, {-0.951565280526885, 
        0.2708111498772266}, {-0.951565280526885, 
        0.2894748664775555}, {-0.951565280526885, 
        0.3095389226446083}, {-0.951565280526885, 
        0.3308520806950076}, {-0.951565280526885, 0.33845248641542325`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.951565280526885, 
        0.3426265365069716}, {-0.951565280526885, 
        0.35326310294537594`}, {-0.9515652805268849, 
        0.3766207517123358}, {-0.951565280526885, 
        0.40077378931250973`}, {-0.951565280526885, 
        0.4255709780625204}, {-0.951565280526885, 
        0.4508610802789901}, {-0.951565280526885, 
        0.4729377982905745}, {-0.951565280526885, 
        0.4953236089360833}, {-0.951565280526885, 0.5095885401689069}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.951565280526885, 
        0.5137625902604552}, {-0.951565280526885, 
        0.5180185122155163}, {-0.951565280526885, 
        0.5410225081288738}, {-0.951565280526885, 
        0.5641188864286448}, {-0.951565280526885, 
        0.587090936867319}, {-0.951565280526885, 
        0.6099386594448961}, {-0.951565280526885, 
        0.6326620541613762}, {-0.9515652805268849, 
        0.6550298539976059}, {-0.951565280526885, 
        0.6768107919344315}, {-0.951565280526885, 0.6807245939223905}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.951565280526885, 
        0.6848986440139389}, {-0.951565280526885, 
        0.7186120821098709}, {-0.951565280526885, 
        0.7575113841365876}, {-0.951565280526885, 
        0.7927389643016403}, {-0.951565280526885, 
        0.8282432176595498}, {-0.951565280526885, 0.8518606476758741}}]}, 
      {Arrowheads[{{0.014042333235134936`, 1.}}], 
       ArrowBox[{{-0.951565280526885, 
        0.8560346977674225}, {-0.951565280526885, 
        0.8583630334319069}, {-0.9515652805268852, 
        0.8834508018418357}, {-0.951565280526885, 
        0.90385891311246}, {-0.951565280526885, 
        0.9363474928326779}, {-0.951565280526885, 
        0.9385619715772759}, {-0.951565280526885, 
        0.9406585021278422}, {-0.951565280526885, 
        0.9422358463595452}, {-0.951565280526885, 
        0.9432174467273892}, {-0.951565280526885, 
        0.9441715029876091}, {-0.951565280526885, 
        0.9523836869727699}, {-0.951565280526885, 
        0.9584952566165013}, {-0.951565280526885, 
        0.9630186391036007}, {-0.951565280526885, 
        0.9686059501449028}, {-0.951565280526885, 
        0.9716027305078937}, {-0.951565280526885, 0.9732615024187582}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7626401696472795, 
        0.02889076485106982}, {-0.7626401696472795, 
        0.04966344028745957}, {-0.7626401696472795, 
        0.06556092247004897}, {-0.7626401696472795, 
        0.08647659760240058}, {-0.7626401696472795, 
        0.11391931076877962`}, {-0.7626401696472795, 
        0.1305715670382946}, {-0.7626401696472795, 
        0.14952143715262856`}, {-0.7626401696472795, 
        0.17781022254783924`}, {-0.7626401696472795, 0.1958527685130051}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.7626401696472795, 
        0.20002681860455349`}, {-0.7626401696472795, 
        0.2108973565472427}, {-0.7626401696472797, 
        0.22932496885399445`}, {-0.7626401696472794, 
        0.24912149747274964`}, {-0.7626401696472795, 
        0.2702869424035085}, {-0.7626401696472795, 
        0.2928213036462709}, {-0.7626401696472795, 
        0.2990511885576676}, {-0.7626401696472795, 
        0.30537895652285546`}, {-0.7626401696472795, 
        0.3414211062911914}, {-0.7626401696472795, 0.36698882226648877`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7626401696472795, 
        0.37116287235803713`}, {-0.7626401696472795, 
        0.3798026685195023}, {-0.7626401696472795, 
        0.41894449792096533`}, {-0.7626401696472795, 
        0.45960686166873294`}, {-0.7626401696472797, 
        0.5010556207278628}, {-0.7626401696472795, 0.5381248760199724}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7626401696472795, 
        0.5422989261115208}, {-0.7626401696472795, 
        0.5425566360634128}, {-0.7626401696472795, 
        0.5832515604361203}, {-0.7626401696472795, 
        0.6222820466067225}, {-0.7626401696472795, 
        0.6581005870910336}, {-0.7626401696472797, 
        0.691514466447938}, {-0.7626401696472797, 0.709260929773456}}]}, 
      {Arrowheads[{{0.012760433491628271`, 1.}}], 
       ArrowBox[{{-0.7626401696472797, 
        0.7134349798650044}, {-0.7626401696472797, 
        0.7217260218383232}, {-0.7626401696472795, 
        0.7479375904230773}, {-0.7626401696472795, 
        0.7897960392411079}, {-0.7626401696472795, 0.8199603570328604}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.31894230049614075`, -1.}, {-0.31894230049614075`, \
-0.9977599877071817}, {-0.3189423004961408, -0.9601240131677379}, \
{-0.3189423004961408, -0.9277793618146416}, {-0.3189423004961408, \
-0.8995214608980142}, {-0.3189423004961408, -0.8748065761499746}, \
{-0.3189423004961408, -0.8528412567471246}, {-0.3189423004961408, \
-0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3189423004961408, -0.8288639462465164}, \
{-0.3189423004961408, -0.8118750172943013}, {-0.3189423004961408, \
-0.7788812229358862}, {-0.3189423004961408, -0.7520924118559499}, \
{-0.3189423004961408, -0.7297411222385627}, {-0.3189423004961408, \
-0.700588269836912}, {-0.3189423004961408, -0.6776645828183898}, \
{-0.3189423004961408, -0.6746605142946092}, {-0.3189423004961408, \
-0.6717563662873941}, {-0.3189423004961408, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.010571451766012848`, 1.}}], 
       ArrowBox[{{-0.3189423004961408, -0.6577278924930328}, \
{-0.3189423004961408, -0.6561879169871404}, {-0.3189423004961408, \
-0.6432407850564548}, {-0.3189423004961408, -0.6215302863636453}, \
{-0.3189423004961408, -0.6065713949471407}, {-0.3189423004961408, \
-0.5958748740317685}, {-0.3189423004961408, -0.5842139751623272}, \
{-0.3189423004961408, -0.577163587948675}, {-0.3189423004961408, \
-0.572730276718574}, {-0.3189423004961408, -0.5694763540695823}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.09077206570564253, -0.005169128043833715}, \
{-0.09077206570564253, -0.009011928751088406}, {-0.09077206570564253, \
-0.015869722896734818`}, {-0.09077206570564253, -0.028562647563878787`}, \
{-0.09077206570564253, -0.04385296302745028}, {-0.09077206570564253, \
-0.06685605767305074}, {-0.09077206570564253, -0.09987349032233044}, \
{-0.09077206570564253, -0.12045447939800656`}, {-0.09077206570564253, \
-0.14341209466343052`}, {-0.09077206570564253, -0.172131131705769}}]}, 
      {Arrowheads[{{0.014525493184064342`, 1.}}], 
       ArrowBox[{{-0.09077206570564253, -0.17630518179731738`}, \
{-0.09077206570564253, -0.18161408932055434`}, {-0.09077206570564253, \
-0.19203845840024047`}, {-0.09077206570564253, -0.20491184694545514`}, \
{-0.09077206570564253, -0.21711410676301818`}, {-0.09077206570564253, \
-0.23961568938583805`}, {-0.09077206570564253, -0.2579697794320913}, \
{-0.09077206570564253, -0.2719161196294365}, {-0.09077206570564253, \
-0.28701382904927886`}, {-0.09077206570564253, -0.29429010920541043`}, \
{-0.09077206570564253, -0.2975654541067757}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.04402777660909586, 
        0.0003828801644924474}, {-0.04402777660909586, 
        0.0011565399031550822`}, {-0.04402777660909586, 
        0.002040809319919213}, {-0.04402777660909586, 
        0.0035746566707776945`}, {-0.04402777660909586, 
        0.006079990428421434}, {-0.04402777660909586, 
        0.010849487087557858`}, {-0.04402777660909586, 
        0.019950383276596872`}, {-0.04402777660909586, 
        0.03752943464641745}, {-0.04402777660909586, 
        0.050569095394550234`}, {-0.04402777660909586, 
        0.06736255783272786}, {-0.04402777660909586, 
        0.08802644433310335}, {-0.04402777660909586, 
        0.09929828386241323}, {-0.04402777660909586, 
        0.11127034521100697`}, {-0.04402777660909586, 
        0.11479290433665705`}, {-0.04402777660909586, 
        0.127258737264569}, {-0.04402777660909586, 
        0.13933005625049621`}, {-0.04402777660909586, 
        0.1616066689420566}, {-0.04402777660909586, 0.1673448838264277}}]}, 
      {Arrowheads[{{0.003511953682450781, 1.}}], 
       ArrowBox[{{-0.04402777660909586, 
        0.1715189339179761}, {-0.04402777660909586, 
        0.1793358845528688}, {-0.04402777660909586, 
        0.19175434451729573`}, {-0.04402777660909586, 0.2008370750974708}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9689062455166865, -0.023076009654518136`}, \
{-0.9689062455166865, -0.04210149518111969}, {-0.9689062455166865, \
-0.0751109166743675}, {-0.9689062455166865, -0.09977833625471982}, \
{-0.9689062455166865, -0.1325577354156221}, {-0.9689062455166865, \
-0.16625131707955448`}, {-0.9689062455166865, -0.1900380133164534}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9689062455166865, -0.1942120634080018}, \
{-0.9689062455166865, -0.20786053593091275`}, {-0.9689062455166865, \
-0.23203171753755575`}, {-0.9689062455166865, -0.2586458472732263}, \
{-0.9689062455166865, -0.2877750607733655}, {-0.9689062455166865, \
-0.3195050869041893}, {-0.9689062455166865, -0.34654772220765284`}, \
{-0.9689062455166865, -0.36117406706993704`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9689062455166865, -0.3653481171614854}, \
{-0.9689062455166865, -0.3751902057497252}, {-0.9689062455166864, \
-0.4053256575965879}, {-0.9689062455166865, -0.43684719781442266`}, \
{-0.9689062455166866, -0.4608025702652421}, {-0.9689062455166865, \
-0.48519898713751847`}, {-0.9689062455166866, -0.5100364484312518}, \
{-0.9689062455166865, -0.5323101208234207}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9689062455166865, -0.536484170914969}, \
{-0.9689062455166866, -0.5607580365449135}, {-0.9689062455166865, \
-0.5860892278884902}, {-0.9689062455166866, -0.6113085281771725}, \
{-0.9689062455166865, -0.63641593741096}, {-0.9689062455166865, \
-0.6476382548398633}, {-0.9689062455166865, -0.6587666139292249}, \
{-0.9689062455166865, -0.6837009305245717}, {-0.9689062455166865, \
-0.7034461745769043}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9689062455166865, -0.7076202246684526}, \
{-0.9689062455166865, -0.7078543563396069}, {-0.9689062455166864, \
-0.7308345393786921}, {-0.9689062455166865, -0.7527722636403736}, \
{-0.9689062455166864, -0.7950110058414505}, {-0.9689062455166865, \
-0.8318914178431476}, {-0.9689062455166866, -0.863397215287059}, \
{-0.9689062455166866, -0.8745822283303879}}]}, 
      {Arrowheads[{{0.012456501631543227`, 1.}}], 
       ArrowBox[{{-0.9689062455166866, -0.8787562784219363}, \
{-0.9689062455166865, -0.889512113814779}, {-0.9689062455166865, \
-0.9276656465411703}, {-0.9689062455166865, -0.954659730087142}, \
{-0.9689062455166865, -0.9685626355278313}, {-0.9689062455166865, \
-0.9757630667631022}, {-0.9689062455166865, -0.9792958954034852}, \
{-0.9689062455166865, -0.9814890619431081}, {-0.9689062455166865, \
-0.9827444019729674}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9700443394179296, -1.}, {
        0.9700443394179296, -0.9917931081728737}, {
        0.9700443394179296, -0.9655588110721004}, {
        0.9700443394179296, -0.9405533362918688}, {
        0.9700443394179296, -0.916776683832179}, {
        0.9700443394179296, -0.8942288536930308}, {
        0.9700443394179296, -0.8522567356225353}, {
        0.9700443394179296, -0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9700443394179296, -0.8288639462465164}, {
        0.9700443394179296, -0.8138033860816365}, {
        0.9700443394179296, -0.7868225543839028}, {
        0.9700443394179296, -0.76126197667606}, {
        0.9700443394179296, -0.7371216529581083}, {
        0.9700443394179296, -0.7144015832300475}, {
        0.9700443394179296, -0.6807337499944868}, {
        0.9700443394179296, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9700443394179296, -0.6577278924930328}, {
        0.9700443394179296, -0.6493320201844457}, {
        0.9700443394179296, -0.6201963937999243}, {
        0.9700443394179296, -0.593326870840923}, {
        0.9700443394179296, -0.5530022999792922}, {
        0.9700443394179296, -0.5160557743621851}, {
        0.9700443394179296, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9700443394179296, -0.48659183873954914`}, {
        0.9700443394179296, -0.48248729398960166`}, {
        0.9700443394179296, -0.4522968588615418}, {
        0.9700443394179297, -0.4200755511865041}, {
        0.9700443394179294, -0.39042020004481554`}, {
        0.9700443394179294, -0.36333080543647633`}, {
        0.9700443394179296, -0.3388073673614864}, {
        0.9700443394179296, -0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9700443394179296, -0.3154557849860655}, {
        0.9700443394179296, -0.29546575902387995`}, {
        0.9700443394179296, -0.25840277324432165`}, {
        0.9700443394179296, -0.25001469130451764`}, {
        0.9700443394179296, -0.24193226660491968`}, {
        0.9700443394179296, -0.21872915733371873`}, {
        0.9700443394179296, -0.1979149938203456}, {
        0.9700443394179296, -0.16048295338372445`}, {
        0.9700443394179296, -0.14849378132413027`}}]}, 
      {Arrowheads[{{0.014873268368484982`, 1.}}], 
       ArrowBox[{{0.9700443394179296, -0.14431973123258188`}, {
        0.9700443394179296, -0.13047852490165132`}, {
        0.9700443394179296, -0.10625269377078815`}, {
        0.9700443394179296, -0.07036228374678882}, {
        0.9700443394179296, -0.04640593218877324}, {
        0.9700443394179296, -0.030520312770687022`}, {
        0.9700443394179296, -0.020156196842385107`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8150444487792925, -1.}, {
        0.8150444487792925, -0.9907985229469813}, {
        0.8150444487792926, -0.9507947575291493}, {
        0.8150444487792925, -0.913585137996364}, {
        0.8150444487792924, -0.8791696643486253}, {
        0.8150444487792925, -0.8475483365859332}, {
        0.8150444487792925, -0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8150444487792925, -0.8288639462465164}, {
        0.8150444487792925, -0.8102956125518843}, {
        0.8150444487792925, -0.775661198899673}, {
        0.8150444487792925, -0.7436450956292993}, {
        0.8150444487792925, -0.7142473027407631}, {
        0.8150444487792925, -0.6811922594324762}, {
        0.8150444487792925, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8150444487792925, -0.6577278924930328}, {
        0.8150444487792925, -0.6504016969382591}, {
        0.8150444487792925, -0.6218756152581117}, {
        0.8150444487792925, -0.5956140143920342}, {
        0.8150444487792926, -0.5594270872334115}, {
        0.8150444487792925, -0.5260925455272898}, {
        0.8150444487792925, -0.4956103892736694}, {
        0.8150444487792925, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8150444487792925, -0.48659183873954914`}, {
        0.8150444487792925, -0.46798061847255}, {
        0.8150444487792925, -0.44261121553668736`}, {
        0.8150444487792925, -0.4189101628788371}, {
        0.8150444487792925, -0.37651310839717367`}, {
        0.8150444487792925, -0.3652904198304779}, {
        0.8150444487792925, -0.3544969460879554}, {
        0.8150444487792925, -0.3268838135883031}, {
        0.8150444487792925, -0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8150444487792925, -0.3154557849860655}, {
        0.8150444487792925, -0.3018266496085045}, {
        0.8150444487792925, -0.2778748201926612}, {
        0.8150444487792925, -0.2561336599047286}, {
        0.8150444487792925, -0.2182739556589673}, {
        0.8150444487792925, -0.18654708548597504`}, {
        0.8150444487792926, -0.1589259423134414}, {
        0.8150444487792926, -0.14849378132413027`}}]}, 
      {Arrowheads[{{0.015036450003304783`, 1.}}], 
       ArrowBox[{{0.8150444487792926, -0.14431973123258188`}, {
        0.8150444487792925, -0.13562009028680616`}, {
        0.8150444487792925, -0.09918179622654189}, {
        0.8150444487792925, -0.0727306036232957}, {
        0.8150444487792925, -0.04676739690694498}, {
        0.8150444487792925, -0.02974110661501689}, {
        0.8150444487792925, -0.018793940206867886`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8116490600756706, -0.0024962259934552962`}, \
{-0.8116490600756706, -0.0043603361906318465`}, {-0.8116490600756706, \
-0.007545403064177617}, {-0.8116490600756706, -0.013019971879517681`}, \
{-0.8116490600756706, -0.02282018698835568}, {-0.8116490600756706, \
-0.04097756126826831}, {-0.8116490600756706, -0.05196613482096939}, \
{-0.8116490600756706, -0.06587828820950661}, {-0.8116490600756706, \
-0.0834766625138617}, {-0.8116490600756706, -0.09390438962574407}, \
{-0.8116490600756706, -0.10559923998970795`}, {-0.8116490600756706, \
-0.12745274787243213`}, {-0.8116490600756706, -0.15361994119219272`}, \
{-0.8116490600756705, -0.16945822965539056`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8116490600756705, -0.17363227974693896`}, \
{-0.8116490600756705, -0.1847565204173997}, {-0.8116490600756706, \
-0.22151818601646325`}, {-0.8116490600756706, -0.22683308349791662`}, \
{-0.8116490600756706, -0.2322584932216995}, {-0.8116490600756706, \
-0.25900700035425184`}, {-0.8116490600756706, -0.28812962216272164`}, \
{-0.8116490600756706, -0.31835252171833384`}, {-0.8116490600756706, \
-0.3405942834088742}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8116490600756706, -0.3447683335004226}, \
{-0.8116490600756706, -0.3507759767682308}, {-0.8116490600756706, \
-0.38518953031282727`}, {-0.8116490600756706, -0.42138272535253807`}, \
{-0.8116490600756706, -0.45893256726503395`}, {-0.8116490600756706, \
-0.4974160614279857}, {-0.8116490600756706, -0.5117303371623578}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8116490600756706, -0.5159043872539062}, \
{-0.8116490600756707, -0.5296101054818382}, {-0.8116490600756706, \
-0.5617151484707987}, {-0.8116490600756707, -0.593332151648365}, \
{-0.8116490600756706, -0.624062076268034}, {-0.8116490600756706, \
-0.6535955947687846}, {-0.8116490600756706, -0.6816746431241557}, \
{-0.8116490600756706, -0.6828663909158414}}]}, 
      {Arrowheads[{{0.019767131402217888`, 1.}}], 
       ArrowBox[{{-0.8116490600756706, -0.6870404410073898}, \
{-0.8116490600756707, -0.7079770778894857}, {-0.8116490600756706, \
-0.7321807556201129}, {-0.8116490600756706, -0.7742370376197286}, \
{-0.8116490600756706, -0.8077338844079427}, {-0.8116490600756706, \
-0.8331278302867067}, {-0.8116490600756706, -0.8520584342855427}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6610509648988996, -1.}, {
        0.6610509648988996, -0.9790297429414386}, {
        0.6610509648988996, -0.9527510673140908}, {
        0.6610509648988996, -0.9279960964097871}, {
        0.6610509648988996, -0.9044575097136172}, {
        0.6610509648988996, -0.8610294889456794}, {
        0.6610509648988996, -0.8330379963380647}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6610509648988996, -0.8288639462465164}, {
        0.6610509648988996, -0.8218844914392621}, {
        0.6610509648988996, -0.7861639059883745}, {
        0.6610509648988996, -0.7636831876833841}, {
        0.6610509648988996, -0.7421483955873417}, {
        0.6610509648988996, -0.7019165900221005}, {
        0.6610509648988996, -0.6654684892926508}, {
        0.6610509648988996, -0.6619019425845811}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6610509648988996, -0.6577278924930328}, {
        0.6610509648988996, -0.6328040933989926}, {
        0.6610509648988995, -0.6030578719585584}, {
        0.6610509648988996, -0.5753642945887809}, {
        0.6610509648988995, -0.5497233612896598}, {
        0.6610509648988996, -0.5261350720611954}, {
        0.6610509648988996, -0.49253579343118814`}, {
        0.6610509648988996, -0.4907658888310975}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6610509648988996, -0.48659183873954914`}, {
        0.6610509648988996, -0.46167279315435306`}, {
        0.6610509648988996, -0.4335460712306899}, {
        0.6610509648988996, -0.40815562766019886`}, {
        0.6610509648988996, -0.38492111338848467`}, {
        0.6610509648988996, -0.36326217936115235`}, {
        0.6610509648988996, -0.32467105203963315`}, {
        0.6610509648988996, -0.3196298350776139}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6610509648988996, -0.3154557849860655}, {
        0.6610509648988996, -0.30929469261684445`}, {
        0.6610509648988996, -0.2837234825630524}, {
        0.6610509648988996, -0.2606351714668702}, {
        0.6610509648988996, -0.21873619965160307`}, {
        0.6610509648988996, -0.1843824943514021}, {
        0.6610509648988996, -0.15588041424471588`}, {
        0.6610509648988996, -0.14849378132413027`}}]}, 
      {Arrowheads[{{0.015673880403468853`, 1.}}], 
       ArrowBox[{{0.6610509648988996, -0.14431973123258188`}, {
        0.6610509648988996, -0.13143428454987427`}, {
        0.6610509648988996, -0.11100587468331773`}, {
        0.6610509648988996, -0.07952852998053976}, {
        0.6610509648988996, -0.057123976288920124`}, {
        0.6610509648988996, -0.035050304373811104`}, {
        0.6610509648988996, -0.021697336538407854`}, {
        0.6610509648988996, -0.013472607366546758`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6581509975203557, -0.026077671854595197`}, \
{-0.6581509975203557, -0.04598731630641963}, {-0.6581509975203557, \
-0.07996871429271686}, {-0.6581509975203557, -0.10289258917305887`}, \
{-0.6581509975203557, -0.13210498511771485`}, {-0.6581509975203557, \
-0.16902585358179878`}, {-0.6581509975203557, -0.19077677533839113`}, \
{-0.6581509975203557, -0.19303967551653045`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{-0.6581509975203557, -0.19721372560807884`}, \
{-0.6581509975203557, -0.21495138160648655`}, {-0.6581509975203556, \
-0.2476910555931517}, {-0.6581509975203557, -0.2842445729885599}, \
{-0.6581509975203556, -0.3243524031096712}, {-0.6581509975203557, \
-0.36417572927001407`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6581509975203557, -0.36834977936156243`}, \
{-0.6581509975203557, -0.37380593735123835`}, {-0.6581509975203557, \
-0.3799036408852527}, {-0.6581509975203557, -0.4118883095788543}, \
{-0.6581509975203557, -0.4446257017787311}, {-0.6581509975203556, \
-0.47679933950134123`}, {-0.6581509975203557, -0.5088480487411988}, \
{-0.6581509975203557, -0.5353117830234977}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6581509975203557, -0.539485833115046}, \
{-0.6581509975203557, -0.545878040862112}, {-0.6581509975203557, \
-0.5809686051770262}, {-0.6581509975203557, -0.6146334861266399}, \
{-0.6581509975203557, -0.6454470003456527}, {-0.6581509975203557, \
-0.6731349935142521}, {-0.6581509975203557, -0.6974233113126254}, \
{-0.6581509975203557, -0.7064478367769813}}]}, 
      {Arrowheads[{{0.007638873280236896, 1.}}], 
       ArrowBox[{{-0.6581509975203557, -0.7106218868685297}, \
{-0.6581509975203557, -0.7361192106015967}, {-0.6581509975203557, \
-0.7743919662979283}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.01360308545842491, 1.}}], 
       ArrowBox[{{-0.7121806208976219, -1.}, {-0.7121806208976218, \
-0.977399575708874}, {-0.7121806208976219, -0.9521809584918256}, \
{-0.7121806208976219, -0.9463370699204049}, {-0.7121806208976219, \
-0.9408603393248742}, {-0.7121806208976219, -0.9232725058185979}, \
{-0.7121806208976219, -0.9091594416328007}, {-0.7121806208976219, \
-0.8864400797938421}}]}}}}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJxF1IlL03EYBvBpmqVRUKlJimc2LUcYHvNg4VGu1JlZqavpZnlSmV0qlDMP
DCwZM1GnWc2Zx5wJljm2phOZ6KJ0NmfqmvPA7Zcuc0VaYAX2fh94ePj8A48z
41rsZVMcDhf1t/+WQLLRb2wYJLjNxGUeLFtbR85/7O+++h1ZhiUyFjDk5OqG
T/JxZNYKfrimA9nIDeQfTUIWbqNfTXu7DC54p8T66EtgHc/O1s/+C9jzc8T2
XdN6cOMernHivg7cTx16KCEtgu0b7J2qZxbAp0KpeYoH82DHX6lMD/Ic2EtQ
z8xZ0oI1N58RlM0z4Iw6FrcuUwOOv5fgyndRg/GYBzXuySQ4KzqmRDurAife
oAT7+irBbMlijOS1AkwyVZ0jmIyAM1XSbN6qHBxUU7hPmCsDp0+vTCbYSsEU
zeH2QTch2FfCGdcXC8DErxdT1CmV4ENFBsveW2zSf3fIllsK4jvAYvKQf4C0
B4y1Ps+IjpeC69sJHOMrGVhEL7U+0i0H5++t+UjZPQKWfxgLG61VgK8P+7lX
2CjBje/DrFMHVeByfnezReQk2IQ9Ru43V4NtW9pkjREasPIF09W8bAZMbfMs
zdFqwUEci8CBA3Pg2YqeH27F8+Au1wLMeWoBrOHe8TZzWASP4sOZq7k6sGNt
uNOgWA+uak1YI/7GwApJyMSbs0vgrD6alUP1MpjRMFElqkdOvBvncoGLHEE8
SeQIkN06fdLsBpCnnu7ot/6GHMkU5u+MNIBDaT5bBaeRA4JesqLOI+N/8prL
Gchm2SylZR6yOCnd26IJuSt4VtzUhszfTyMf70SuHT+TXCJCvk0hPdqiQL7i
JbTjqpAvWfnwQtTIsTJPUaEOmczjnXA2IB8rclL0GpH96Bxa8jry5n+B/wAz
608+
      "]]}}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVjHk4FIoaxoc6cutKl8JxEI5ydW7ZInHziVKHsp24iUrHoeNgkMZSTLJn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      "]]}}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVy3k4FAgfB/ChVt56pZfCWoRVXu1brki8SZRayrXxJiqtpbXuNI5ikjtH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      "]]}}},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox[
      TagBox["\[Mu]", HoldForm], 15, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      TagBox[
       SubscriptBox["w", "1"], HoldForm], 15, StripOnInput -> False], 
     TraditionalForm]},
  DisplayFunction->Identity,
  Frame->True,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "TransparentPolygonMesh" -> True},
  PlotRange->{{-1.0435125228870954`, 
   1.0435125228870954`}, {-1.0435125228870954`, 1.0435125228870954`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.702127529655561*^9, 3.702127534895227*^9}, {
   3.702128790015131*^9, 3.7021288092095337`*^9}, 3.702129016622527*^9, 
   3.7021291168292294`*^9, 3.702129228001582*^9, 3.7021295925664377`*^9, 
   3.702129665538508*^9, {3.702129696154571*^9, 3.702129712079372*^9}, {
   3.702129954625218*^9, 3.702129962392556*^9}, 3.702130007315288*^9, 
   3.7021300629890957`*^9, {3.702130302933543*^9, 3.702130379239341*^9}, 
   3.702130429792582*^9, {3.702130603390436*^9, 3.702130615224123*^9}, {
   3.702130964582802*^9, 3.7021310601086206`*^9}, {3.702131101904091*^9, 
   3.70213113120299*^9}, 3.7021314089633617`*^9, {3.702131615662505*^9, 
   3.702131620465835*^9}, 3.702131844522931*^9, {3.702131879945487*^9, 
   3.702131893802656*^9}, 3.702143625611622*^9, {3.702145789705772*^9, 
   3.702145811607706*^9}, {3.7021458456103563`*^9, 3.702145901057971*^9}, {
   3.702145931880973*^9, 3.702145942576103*^9}, {3.702146020326089*^9, 
   3.702146072526382*^9}, {3.70214621700765*^9, 3.70214623748615*^9}, 
   3.702146310323698*^9, {3.702146380657229*^9, 3.702146408583592*^9}, 
   3.702146468689863*^9, 3.7021465567345467`*^9, {3.702146746149981*^9, 
   3.702146782381371*^9}, 3.70214701880507*^9, {3.702147240067419*^9, 
   3.702147261341889*^9}, {3.702147675813788*^9, 3.702147696863234*^9}, 
   3.7021479656541967`*^9, 3.703343573273892*^9, 3.7033436044091063`*^9, 
   3.703343740052888*^9, 3.703343792689242*^9, 3.703343830995013*^9, 
   3.703343989879409*^9, 3.703344034900271*^9, 3.7039559834369583`*^9, 
   3.703956286891276*^9, 3.70395632587825*^9, 3.7039564355036488`*^9, {
   3.703956559500939*^9, 3.703956577635344*^9}, 3.70395663442992*^9, {
   3.703956714547246*^9, 3.7039567525749187`*^9}, 3.703958198636572*^9, {
   3.7039583058151617`*^9, 3.703958362358664*^9}, {3.703958425371773*^9, 
   3.7039584411711273`*^9}, 3.703958538197646*^9, {3.7039585858640413`*^9, 
   3.703958608493804*^9}, 3.7039587468920403`*^9, {3.703959210743136*^9, 
   3.703959272459792*^9}, {3.703959494142992*^9, 3.703959514690295*^9}, 
   3.703959572050866*^9, {3.704024730381171*^9, 3.704024751533697*^9}, 
   3.704202572949007*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Bifurcation", " ", "at", " ", "x0"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"phi", ",", "0", ",", 
        RowBox[{"-", "phi"}]}], ")"}], " ", "and", " ", "kappa0"}], "=", 
     RowBox[{"phi", "/", "6."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"phi", ",", "x01", ",", "x02", ",", "x03", ",", "kappa0"}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"phi", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<The bifurcation point\>\"", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"x01", "=", "phi"}], "\[IndentingNewLine]", 
   RowBox[{"x02", "=", "0"}], "\[IndentingNewLine]", 
   RowBox[{"x03", "=", 
    RowBox[{"-", "phi"}]}], "\[IndentingNewLine]", 
   RowBox[{"kappa0", "=", 
    RowBox[{"phi", "/", "6"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<Demonstrates that it is a fixed point with given degeneracy\>\"", 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"-", 
      RowBox[{"d1energy", "[", 
       RowBox[{"x01", ",", "x02", ",", "x03", ",", "kappa0"}], "]"}]}], "]"}],
     "]"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Eigenvalues", "[", 
     RowBox[{"-", 
      RowBox[{"d2energy", "[", 
       RowBox[{"x01", ",", "x02", ",", "x03", ",", "kappa0"}], "]"}]}], "]"}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.704199962660144*^9, 3.704199981259893*^9}}],

Cell[BoxData["\<\"The bifurcation point\"\>"], "Print",
 CellChangeTimes->{{3.704199373090558*^9, 3.704199387953212*^9}, 
   3.704199982090246*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SqrtBox["5"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.704199373137603*^9, 3.7041993879594717`*^9}, 
   3.7041999820966883`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.704199373137603*^9, 3.7041993879594717`*^9}, 
   3.70419998210124*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    SqrtBox["5"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.704199373137603*^9, 3.7041993879594717`*^9}, 
   3.7041999821092*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SqrtBox["5"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.704199373137603*^9, 3.7041993879594717`*^9}, 
   3.7041999821171207`*^9}],

Cell[BoxData["\<\"Demonstrates that it is a fixed point with given degeneracy\
\"\>"], "Print",
 CellChangeTimes->{{3.704199373090558*^9, 3.704199387953212*^9}, 
   3.7041999821230717`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.704199373137603*^9, 3.7041993879594717`*^9}, 
   3.704199982127068*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", 
         SqrtBox["5"]}]}]},
      {
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        SqrtBox["5"]}]},
      {"0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.704199373137603*^9, 3.7041993879594717`*^9}, 
   3.704199982135531*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Bifurcation", " ", "at", " ", "x0"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "1"}], ")"}], " ", "and", " ", "kappa0"}], 
     "=", 
     RowBox[{"1", "/", "3."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "x01", ",", "x02", ",", "x03", ",", "kappa0", ",", "system", ",", "y1", 
      ",", "y2", ",", "y3", ",", "mu", ",", "v", ",", "w1", ",", "w2", ",", 
      "w3"}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<The bifurcation point\>\"", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"x01", "=", "1"}], "\[IndentingNewLine]", 
   RowBox[{"x02", "=", "1"}], "\[IndentingNewLine]", 
   RowBox[{"x03", "=", "1"}], "\[IndentingNewLine]", 
   RowBox[{"kappa0", "=", 
    RowBox[{"1", "/", "3"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<Demonstrates that it is a fixed point with given degeneracy\>\"", 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"d1energy", "[", 
    RowBox[{"x01", ",", "x02", ",", "x03", ",", "kappa0"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Eigenvalues", "[", 
    RowBox[{"-", 
     RowBox[{"d2energy", "[", 
      RowBox[{"x01", ",", "x02", ",", "x03", ",", "kappa0"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<The shifted system\>\"", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"system", "=", 
      RowBox[{"-", 
       RowBox[{"d1energy", "[", 
        RowBox[{
         RowBox[{"y1", "+", "x01"}], ",", 
         RowBox[{"y2", "+", "x02"}], ",", 
         RowBox[{"y3", "+", "x03"}], ",", 
         RowBox[{"mu", "+", "kappa0"}]}], "]"}]}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", 
    "\"\<The eigenvalues and eigenvectors of the left most matrix\>\"", "]"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Eigenvalues", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "3"}], ")"}], "*", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "2", ",", 
            RowBox[{"-", "4"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "10"}], ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "2", ",", 
            RowBox[{"-", "4"}]}], "}"}]}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Eigenvalues", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "3"}], ")"}], "*", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "2", ",", 
            RowBox[{"-", "4"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "10"}], ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "2", ",", 
            RowBox[{"-", "4"}]}], "}"}]}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Eigenvalues", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "3"}], ")"}], "*", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "2", ",", 
            RowBox[{"-", "4"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "10"}], ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "2", ",", 
            RowBox[{"-", "4"}]}], "}"}]}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"v", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Normalize", "[", 
        RowBox[{
         RowBox[{"Eigenvectors", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "3"}], ")"}], "*", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "4"}], ",", "2", ",", 
               RowBox[{"-", "4"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", 
               RowBox[{"-", "10"}], ",", "2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "4"}], ",", "2", ",", 
               RowBox[{"-", "4"}]}], "}"}]}], "}"}]}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
       RowBox[{"Normalize", "[", 
        RowBox[{
         RowBox[{"Eigenvectors", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "3"}], ")"}], "*", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "4"}], ",", "2", ",", 
               RowBox[{"-", "4"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", 
               RowBox[{"-", "10"}], ",", "2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "4"}], ",", "2", ",", 
               RowBox[{"-", "4"}]}], "}"}]}], "}"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
       RowBox[{"Normalize", "[", 
        RowBox[{
         RowBox[{"Eigenvectors", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "3"}], ")"}], "*", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "4"}], ",", "2", ",", 
               RowBox[{"-", "4"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", 
               RowBox[{"-", "10"}], ",", "2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "4"}], ",", "2", ",", 
               RowBox[{"-", "4"}]}], "}"}]}], "}"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Checks the formula for the left most matrix\>\"", "]"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"left", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "3"}], ")"}], "*", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "2", ",", 
            RowBox[{"-", "4"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "10"}], ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "2", ",", 
            RowBox[{"-", "4"}]}], "}"}]}], "}"}]}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"Transpose", "[", "v", "]"}], ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "4"}]}], "}"}]}], "}"}], ".", "v"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Gives the formula for the right most matrix\>\"", "]"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"v", ".", 
      RowBox[{"(", 
       RowBox[{"right", "=", 
        RowBox[{"2", "*", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}]}], "}"}]}]}], 
       ")"}], ".", 
      RowBox[{"Transpose", "[", "v", "]"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Checks the center manifold formulas\>\"", "]"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w2", "=", 
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"w1", "^", "2"}]}], "+", 
      RowBox[{"b", " ", "w1", " ", "mu"}], "+", 
      RowBox[{"c", " ", 
       RowBox[{"mu", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w3", "=", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"w1", "^", "2"}]}], "+", 
      RowBox[{"e", " ", "w1", " ", "mu"}], "+", 
      RowBox[{"f", " ", 
       RowBox[{"mu", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w2", ",", "w3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"w1", ",", "mu"}], "}"}]}], "]"}], ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"6", "mu", " ", "w1"}], "-", 
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", "3", "]"}], "w1", " ", "w2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", "3"}], ")"}], 
          RowBox[{"Sqrt", "[", "6", "]"}], "w1", " ", "w3"}]}], ",", "0"}], 
       "}"}]}], "-", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "4"}]}], "}"}]}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{"w2", ",", "w3"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Gives the linear, quadratic, and cubic term\>\"", "]"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"v", ".", 
        RowBox[{"(", 
         RowBox[{"system", "-", 
          RowBox[{"left", ".", 
           RowBox[{"{", 
            RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}]}]}], ")"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y1", "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Transpose", "[", "v", "]"}], ".", 
            RowBox[{"{", 
             RowBox[{"w1", ",", "w2", ",", "w3"}], "}"}]}], ")"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"y2", "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Transpose", "[", "v", "]"}], ".", 
            RowBox[{"{", 
             RowBox[{"w1", ",", "w2", ",", "w3"}], "}"}]}], ")"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"y3", "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Transpose", "[", "v", "]"}], ".", 
            RowBox[{"{", 
             RowBox[{"w1", ",", "w2", ",", "w3"}], "}"}]}], ")"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Plots the topologically equivalent vector field\>\"", 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"StreamPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"mu", " ", "w"}], "+", 
          RowBox[{"w", "^", "3"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<\\mu\>\"", ",", "TeXForm", ",", "HoldForm"}], "]"}],
             ",", "15"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<w_1\>\"", ",", "TeXForm", ",", "HoldForm"}], "]"}], 
            ",", "15"}], "]"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"-", "mu"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "mu"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<PhasePortraitThirdBifurcation.pdf\>\""}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"StreamPlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"mu", " ", "w"}], "+", 
             RowBox[{"w", "^", "3"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"mu", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"Axes", "\[Rule]", "True"}], ",", 
          RowBox[{"AxesLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<\\mu\>\"", ",", "TeXForm", ",", "HoldForm"}], 
                "]"}], ",", "15"}], "]"}], ",", 
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<w_1\>\"", ",", "TeXForm", ",", "HoldForm"}], 
                "]"}], ",", "15"}], "]"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Plot", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"mu", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"Plot", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", "mu"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"mu", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"Plot", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", "mu"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"mu", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], "]"}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7042004895807533`*^9, 3.704200507338831*^9}, {
   3.704200547229096*^9, 3.704200583584682*^9}, {3.7042007203375263`*^9, 
   3.704200846025489*^9}, {3.704200944426944*^9, 3.704200944559668*^9}, {
   3.704201024576806*^9, 3.704201031116561*^9}, {3.704201404400433*^9, 
   3.704201404540197*^9}, {3.704201566338916*^9, 3.704201575891465*^9}, {
   3.704201612481138*^9, 3.7042016126087503`*^9}, {3.704201723639825*^9, 
   3.704201735333095*^9}, {3.704201782245393*^9, 3.7042018174098797`*^9}, {
   3.704201896331304*^9, 3.70420190443334*^9}, {3.704201945410074*^9, 
   3.704201948918491*^9}, {3.7042021077445593`*^9, 3.704202107900316*^9}, {
   3.704202626682356*^9, 3.704202670628661*^9}, {3.704202704760178*^9, 
   3.704202732403523*^9}, {3.704202763029546*^9, 3.704202765499123*^9}, {
   3.704202868507833*^9, 3.7042028686575413`*^9}, {3.704202979336225*^9, 
   3.704202981637821*^9}, {3.704203108847022*^9, 3.704203117520589*^9}, {
   3.704206238548732*^9, 3.704206274952532*^9}, 3.704206349667238*^9, {
   3.704206695880445*^9, 3.704206713510943*^9}, 3.704206839158025*^9, {
   3.7042207768678913`*^9, 3.70422082134068*^9}, {3.70422100744034*^9, 
   3.7042210203621283`*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData["\<\"The bifurcation point\"\>"], "Print",
 CellChangeTimes->{{3.70420049590291*^9, 3.704200508423912*^9}, {
   3.704200553581541*^9, 3.704200584260449*^9}, 3.7042007958455057`*^9, {
   3.7042008310872173`*^9, 3.704200846431224*^9}, 3.704200944943006*^9, 
   3.704201405081859*^9, {3.704201566930257*^9, 3.704201576362605*^9}, 
   3.7042016129870253`*^9, 3.704201751283216*^9, 3.704201787361891*^9, 
   3.7042018248502207`*^9, 3.7042019050864573`*^9, 3.704201950376685*^9, 
   3.704202109657041*^9, 3.7042026721029663`*^9, 3.704202732920079*^9, 
   3.704202766388915*^9, 3.7042028702785807`*^9, 3.7042029821445913`*^9, 
   3.704203120326428*^9, {3.70420624569344*^9, 3.704206275629901*^9}, 
   3.704206357513877*^9, 3.704206726784808*^9, {3.7042207862330503`*^9, 
   3.704220828240259*^9}, 3.704221020871986*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.704221020877736*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.704221020885715*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.704221020892785*^9}],

Cell[BoxData[
 FractionBox["1", "3"]], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.7042210208998137`*^9}],

Cell[BoxData["\<\"Demonstrates that it is a fixed point with given degeneracy\
\"\>"], "Print",
 CellChangeTimes->{{3.70420049590291*^9, 3.704200508423912*^9}, {
   3.704200553581541*^9, 3.704200584260449*^9}, 3.7042007958455057`*^9, {
   3.7042008310872173`*^9, 3.704200846431224*^9}, 3.704200944943006*^9, 
   3.704201405081859*^9, {3.704201566930257*^9, 3.704201576362605*^9}, 
   3.7042016129870253`*^9, 3.704201751283216*^9, 3.704201787361891*^9, 
   3.7042018248502207`*^9, 3.7042019050864573`*^9, 3.704201950376685*^9, 
   3.704202109657041*^9, 3.7042026721029663`*^9, 3.704202732920079*^9, 
   3.704202766388915*^9, 3.7042028702785807`*^9, 3.7042029821445913`*^9, 
   3.704203120326428*^9, {3.70420624569344*^9, 3.704206275629901*^9}, 
   3.704206357513877*^9, 3.704206726784808*^9, {3.7042207862330503`*^9, 
   3.704220828240259*^9}, 3.704221020906755*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.7042210209107723`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "2"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.704221020917512*^9}],

Cell[BoxData["\<\"The shifted system\"\>"], "Print",
 CellChangeTimes->{{3.70420049590291*^9, 3.704200508423912*^9}, {
   3.704200553581541*^9, 3.704200584260449*^9}, 3.7042007958455057`*^9, {
   3.7042008310872173`*^9, 3.704200846431224*^9}, 3.704200944943006*^9, 
   3.704201405081859*^9, {3.704201566930257*^9, 3.704201576362605*^9}, 
   3.7042016129870253`*^9, 3.704201751283216*^9, 3.704201787361891*^9, 
   3.7042018248502207`*^9, 3.7042019050864573`*^9, 3.704201950376685*^9, 
   3.704202109657041*^9, 3.7042026721029663`*^9, 3.704202732920079*^9, 
   3.704202766388915*^9, 3.7042028702785807`*^9, 3.7042029821445913`*^9, 
   3.704203120326428*^9, {3.70420624569344*^9, 3.704206275629901*^9}, 
   3.704206357513877*^9, 3.704206726784808*^9, {3.7042207862330503`*^9, 
   3.704220828240259*^9}, 3.7042210209241*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "y1"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "y1"}], ")"}]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "mu"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"y1", "+", "y2", "-", 
           RowBox[{"2", " ", "y3"}]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "y2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "y2"}], ")"}]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "mu"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"y1", "-", 
           RowBox[{"2", " ", "y2"}], "+", "y3"}], ")"}]}]}]},
      {
       RowBox[{
        FractionBox["1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "mu"}]}], ")"}], " ", "y1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"6", " ", "mu"}]}], ")"}], " ", "y2"}], "-", 
          RowBox[{"y3", " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"6", " ", "mu"}], "+", 
             RowBox[{"9", " ", "y3"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["y3", "2"]}]}], ")"}]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.704221020928727*^9}],

Cell[BoxData["\<\"The eigenvalues and eigenvectors of the left most \
matrix\"\>"], "Print",
 CellChangeTimes->{{3.70420049590291*^9, 3.704200508423912*^9}, {
   3.704200553581541*^9, 3.704200584260449*^9}, 3.7042007958455057`*^9, {
   3.7042008310872173`*^9, 3.704200846431224*^9}, 3.704200944943006*^9, 
   3.704201405081859*^9, {3.704201566930257*^9, 3.704201576362605*^9}, 
   3.7042016129870253`*^9, 3.704201751283216*^9, 3.704201787361891*^9, 
   3.7042018248502207`*^9, 3.7042019050864573`*^9, 3.704201950376685*^9, 
   3.704202109657041*^9, 3.7042026721029663`*^9, 3.704202732920079*^9, 
   3.704202766388915*^9, 3.7042028702785807`*^9, 3.7042029821445913`*^9, 
   3.704203120326428*^9, {3.70420624569344*^9, 3.704206275629901*^9}, 
   3.704206357513877*^9, 3.704206726784808*^9, {3.7042207862330503`*^9, 
   3.704220828240259*^9}, 3.704221020939328*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "4"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.704221020943482*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0", 
      FractionBox["1", 
       SqrtBox["2"]]},
     {
      FractionBox["1", 
       SqrtBox["3"]], 
      FractionBox["1", 
       SqrtBox["3"]], 
      FractionBox["1", 
       SqrtBox["3"]]},
     {
      FractionBox["1", 
       SqrtBox["6"]], 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "3"]]}], 
      FractionBox["1", 
       SqrtBox["6"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.704221020951303*^9}],

Cell[BoxData["\<\"Checks the formula for the left most matrix\"\>"], "Print",
 CellChangeTimes->{{3.70420049590291*^9, 3.704200508423912*^9}, {
   3.704200553581541*^9, 3.704200584260449*^9}, 3.7042007958455057`*^9, {
   3.7042008310872173`*^9, 3.704200846431224*^9}, 3.704200944943006*^9, 
   3.704201405081859*^9, {3.704201566930257*^9, 3.704201576362605*^9}, 
   3.7042016129870253`*^9, 3.704201751283216*^9, 3.704201787361891*^9, 
   3.7042018248502207`*^9, 3.7042019050864573`*^9, 3.704201950376685*^9, 
   3.704202109657041*^9, 3.7042026721029663`*^9, 3.704202732920079*^9, 
   3.704202766388915*^9, 3.7042028702785807`*^9, 3.7042029821445913`*^9, 
   3.704203120326428*^9, {3.70420624569344*^9, 3.704206275629901*^9}, 
   3.704206357513877*^9, 3.704206726784808*^9, {3.7042207862330503`*^9, 
   3.704220828240259*^9}, 3.70422102096074*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.704221020965481*^9}],

Cell[BoxData["\<\"Gives the formula for the right most matrix\"\>"], "Print",
 CellChangeTimes->{{3.70420049590291*^9, 3.704200508423912*^9}, {
   3.704200553581541*^9, 3.704200584260449*^9}, 3.7042007958455057`*^9, {
   3.7042008310872173`*^9, 3.704200846431224*^9}, 3.704200944943006*^9, 
   3.704201405081859*^9, {3.704201566930257*^9, 3.704201576362605*^9}, 
   3.7042016129870253`*^9, 3.704201751283216*^9, 3.704201787361891*^9, 
   3.7042018248502207`*^9, 3.7042019050864573`*^9, 3.704201950376685*^9, 
   3.704202109657041*^9, 3.7042026721029663`*^9, 3.704202732920079*^9, 
   3.704202766388915*^9, 3.7042028702785807`*^9, 3.7042029821445913`*^9, 
   3.704203120326428*^9, {3.70420624569344*^9, 3.704206275629901*^9}, 
   3.704206357513877*^9, 3.704206726784808*^9, {3.7042207862330503`*^9, 
   3.704220828240259*^9}, 3.704221020974489*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"6", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "6"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.70422102097889*^9}],

Cell[BoxData["\<\"Checks the center manifold formulas\"\>"], "Print",
 CellChangeTimes->{{3.70420049590291*^9, 3.704200508423912*^9}, {
   3.704200553581541*^9, 3.704200584260449*^9}, 3.7042007958455057`*^9, {
   3.7042008310872173`*^9, 3.704200846431224*^9}, 3.704200944943006*^9, 
   3.704201405081859*^9, {3.704201566930257*^9, 3.704201576362605*^9}, 
   3.7042016129870253`*^9, 3.704201751283216*^9, 3.704201787361891*^9, 
   3.7042018248502207`*^9, 3.7042019050864573`*^9, 3.704201950376685*^9, 
   3.704202109657041*^9, 3.7042026721029663`*^9, 3.704202732920079*^9, 
   3.704202766388915*^9, 3.7042028702785807`*^9, 3.7042029821445913`*^9, 
   3.704203120326428*^9, {3.70420624569344*^9, 3.704206275629901*^9}, 
   3.704206357513877*^9, 3.704206726784808*^9, {3.7042207862330503`*^9, 
   3.704220828240259*^9}, 3.704221020987677*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"0.`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.4330127018922193`", " ", 
            SuperscriptBox["w1", "2"]}]}], ")"}]}], "-", 
        RowBox[{"0.8660254037844386`", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "mu", " ", "w1"}], "-", 
           RowBox[{"2", " ", 
            SqrtBox["3"], " ", "w1", " ", 
            RowBox[{"(", 
             RowBox[{"0.`", "\[VeryThinSpace]", "-", 
              RowBox[{"0.4330127018922193`", " ", 
               SuperscriptBox["w1", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             FractionBox["2", "3"]], " ", "w1", " ", 
            RowBox[{"(", 
             RowBox[{"0.`", "\[VeryThinSpace]", "-", 
              RowBox[{"0.15309310892394862`", " ", 
               SuperscriptBox["w1", "2"]}]}], ")"}]}]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"0.`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.15309310892394862`", " ", 
            SuperscriptBox["w1", "2"]}]}], ")"}]}], "-", 
        RowBox[{"0.30618621784789724`", " ", "w1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "mu", " ", "w1"}], "-", 
           RowBox[{"2", " ", 
            SqrtBox["3"], " ", "w1", " ", 
            RowBox[{"(", 
             RowBox[{"0.`", "\[VeryThinSpace]", "-", 
              RowBox[{"0.4330127018922193`", " ", 
               SuperscriptBox["w1", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             FractionBox["2", "3"]], " ", "w1", " ", 
            RowBox[{"(", 
             RowBox[{"0.`", "\[VeryThinSpace]", "-", 
              RowBox[{"0.15309310892394862`", " ", 
               SuperscriptBox["w1", "2"]}]}], ")"}]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.7042210209923553`*^9}],

Cell[BoxData["\<\"Gives the linear, quadratic, and cubic term\"\>"], "Print",
 CellChangeTimes->{{3.70420049590291*^9, 3.704200508423912*^9}, {
   3.704200553581541*^9, 3.704200584260449*^9}, 3.7042007958455057`*^9, {
   3.7042008310872173`*^9, 3.704200846431224*^9}, 3.704200944943006*^9, 
   3.704201405081859*^9, {3.704201566930257*^9, 3.704201576362605*^9}, 
   3.7042016129870253`*^9, 3.704201751283216*^9, 3.704201787361891*^9, 
   3.7042018248502207`*^9, 3.7042019050864573`*^9, 3.704201950376685*^9, 
   3.704202109657041*^9, 3.7042026721029663`*^9, 3.704202732920079*^9, 
   3.704202766388915*^9, 3.7042028702785807`*^9, 3.7042029821445913`*^9, 
   3.704203120326428*^9, {3.70420624569344*^9, 3.704206275629901*^9}, 
   3.704206357513877*^9, 3.704206726784808*^9, {3.7042207862330503`*^9, 
   3.704220828240259*^9}, 3.7042210210020323`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"6.`", " ", "mu", " ", "w1"}], "+", 
        RowBox[{"1.3749999999999996`", " ", 
         SuperscriptBox["w1", "3"]}], "-", 
        RowBox[{"0.2929687499999999`", " ", 
         SuperscriptBox["w1", "5"]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "1.732050807568877`"}], " ", 
         SuperscriptBox["w1", "2"]}], "+", 
        RowBox[{"0.1759114101437141`", " ", 
         SuperscriptBox["w1", "4"]}], "+", 
        RowBox[{"0.03636630113547934`", " ", 
         SuperscriptBox["w1", "6"]}]}]},
      {
       RowBox[{
        SuperscriptBox["w1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1.2247448713915887`"}], "+", 
          RowBox[{"0.9185586535436914`", " ", "mu"}], "+", 
          RowBox[{"0.18179806684718902`", " ", 
           SuperscriptBox["w1", "2"]}], "+", 
          RowBox[{"0.02332277831263279`", " ", 
           SuperscriptBox["w1", "4"]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.7042210210066442`*^9}],

Cell[BoxData["\<\"Plots the topologically equivalent vector field\"\>"], \
"Print",
 CellChangeTimes->{{3.70420049590291*^9, 3.704200508423912*^9}, {
   3.704200553581541*^9, 3.704200584260449*^9}, 3.7042007958455057`*^9, {
   3.7042008310872173`*^9, 3.704200846431224*^9}, 3.704200944943006*^9, 
   3.704201405081859*^9, {3.704201566930257*^9, 3.704201576362605*^9}, 
   3.7042016129870253`*^9, 3.704201751283216*^9, 3.704201787361891*^9, 
   3.7042018248502207`*^9, 3.7042019050864573`*^9, 3.704201950376685*^9, 
   3.704202109657041*^9, 3.7042026721029663`*^9, 3.704202732920079*^9, 
   3.704202766388915*^9, 3.7042028702785807`*^9, 3.7042029821445913`*^9, 
   3.704203120326428*^9, {3.70420624569344*^9, 3.704206275629901*^9}, 
   3.704206357513877*^9, 3.704206726784808*^9, {3.7042207862330503`*^9, 
   3.704220828240259*^9}, 3.7042210210156116`*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.43231355403191757`, -0.6571510965343329}, \
{-0.43231355403191757`, -0.6564337487356187}, {-0.43231355403191757`, \
-0.6555801337334294}, {-0.43231355403191757`, -0.6540951355568478}, \
{-0.43231355403191757`, -0.651735257191155}, {-0.43231355403191757`, \
-0.6469011830622312}, {-0.43231355403191757`, -0.6373631447326227}, \
{-0.43231355403191757`, -0.6186850228293264}, {-0.43231355403191757`, \
-0.6036619753129226}, {-0.43231355403191757`, -0.5838572084793994}, \
{-0.43231355403191757`, -0.5585344712709804}, {-0.43231355403191757`, \
-0.543670376745651}, {-0.43231355403191757`, -0.5273269290240348}, \
{-0.43231355403191757`, -0.49018909287239765`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.43231355403191757`, -0.4860150427808493}, \
{-0.43231355403191757`, -0.4859376256380284}, {-0.4323135540319175, \
-0.4630309838668959}, {-0.43231355403191757`, -0.4389717930406628}, \
{-0.43231355403191757`, -0.43565009667648696`}, {-0.43231355403191757`, \
-0.4323135666262551}, {-0.43231355403191757`, -0.3995815992741867}, \
{-0.43231355403191757`, -0.36637999035454927`}, {-0.4323135540319175, \
-0.3347327649903502}, {-0.43231355403191757`, -0.31905303911891403`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.43231355403191757`, -0.31487898902736566`}, \
{-0.43231355403191757`, -0.3039652481405871}, {-0.4323135540319176, \
-0.26898057014145904`}, {-0.43231355403191757`, -0.23650118861522423`}, \
{-0.43231355403191757`, -0.20676860387248008`}, {-0.43231355403191757`, \
-0.18002431622382395`}, {-0.43231355403191757`, -0.15618424849688045`}, \
{-0.43231355403191757`, -0.1479169853654304}}]}, 
      {Arrowheads[{{0.016792299382549843`, 1.}}], 
       ArrowBox[{{-0.43231355403191757`, -0.14374293527388202`}, \
{-0.43231355403191757`, -0.13516432351927418`}, {-0.4323135540319176, \
-0.09746237251665912}, {-0.43231355403191757`, -0.06959512133995031}, \
{-0.43231355403191757`, -0.03482703774775458}, {-0.43231355403191757`, \
-0.017852437876065972`}, {-0.43231355403191757`, -0.010652034760767424`}, \
{-0.43231355403191757`, -0.006258852159329761}, {-0.43231355403191757`, \
-0.003559137723802012}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.43232711286373193`, -0.0005182613281769322}, {
        0.43232711286373193`, -0.0015697985866715393`}, {
        0.43232711286373193`, -0.0027241066584133746`}, {
        0.43232711286373193`, -0.004739832773654378}, {
        0.43232711286373193`, -0.008271378904728777}, {
        0.43232711286373193`, -0.013898302926619527`}, {
        0.43232711286373193`, -0.023496419331864794`}, {
        0.43232711286373193`, -0.040353555425476764`}, {
        0.43232711286373193`, -0.0577995512890184}, {
        0.43232711286373193`, -0.08301119251035026}, {
        0.43232711286373193`, -0.12004808366892437`}, {
        0.43232711286373193`, -0.14341171528377816`}, {
        0.43232711286373193`, -0.1674802649901122}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.43232711286373193`, -0.1716543150816606}, {
        0.43232711286373193`, -0.1718450721451282}, {
        0.43232711286373193`, -0.20686819863924863`}, {
        0.43232711286373193`, -0.22741757641226407`}, {
        0.43232711286373193`, -0.250499544317219}, {
        0.43232711286373193`, -0.2751554437438526}, {
        0.43232711286373193`, -0.30304989274158073`}, {
        0.43232711286373193`, -0.3267275404942631}, {
        0.43232711286373193`, -0.3386163187435959}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.43232711286373193`, -0.34279036883514424`}, {
        0.43232711286373193`, -0.3530684324440642}, {
        0.43232711286373193`, -0.38269920253504963`}, {
        0.43232711286373193`, -0.41624648471128517`}, {
        0.43232711286373193`, -0.4241492792001605}, {
        0.43232711286373193`, -0.4322904447039395}, {
        0.43232711286373193`, -0.4569618941819363}, {
        0.43232711286373193`, -0.48413954074212767`}, {
        0.43232711286373193`, -0.5097523724970795}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.43232711286373193`, -0.5139264225886279}, {
        0.43232711286373193`, -0.544771538694292}, {
        0.43232711286373193`, -0.5805500418448166}, {
        0.43232711286373193`, -0.6209768485124446}, {
        0.43232711286373193`, -0.6432927181393207}, {
        0.43232711286373193`, -0.6674893685937691}, {
        0.43232711286373193`, -0.6808884262505631}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.43232711286373193`, -0.6850624763421115}, {
        0.43232711286373193`, -0.69356679987579}, {
        0.43232711286373193`, -0.7215250119853832}, {
        0.432327112863732, -0.7605806821186902}, {
        0.43232711286373204`, -0.7819977188227811}, {
        0.4323271128637319, -0.804834952317541}, {
        0.43232711286373193`, -0.8292129293772538}, {
        0.43232711286373193`, -0.8520244800040467}}]}, 
      {Arrowheads[{{0.01722565215443559, 1.}}], 
       ArrowBox[{{0.43232711286373193`, -0.8561985300955951}, {
        0.43232711286373193`, -0.88307330128867}, {
        0.43232711286373193`, -0.9127967896889403}, {
        0.4323271128637319, -0.944802758472393}, {
        0.43232711286373193`, -0.9797308538555058}, {
        0.43232711286373193`, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.737955403944234, -0.0003496041194424917}, {
        0.737955403944234, -0.001057629114424175}, {
        0.737955403944234, -0.0018445467869398521`}, {
        0.737955403944234, -0.0032190778005604537`}, {
        0.737955403944234, -0.005582884435317664}, {
        0.737955403944234, -0.009575548996614195}, {
        0.737955403944234, -0.01663407271852984}, {
        0.737955403944234, -0.029582630625325634`}, {
        0.737955403944234, -0.03888410389987231}, {
        0.737955403944234, -0.051132783643702676`}, {
        0.737955403944234, -0.06731036732407049}, {
        0.737955403944234, -0.07721136986073014}, {
        0.737955403944234, -0.08859120005392972}, {
        0.737955403944234, -0.10847189097825463`}, {
        0.737955403944234, -0.1329744904818408}, {
        0.737955403944234, -0.15480107594969358`}, {
        0.737955403944234, -0.16731160778137777`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.737955403944234, -0.17148565787292616`}, {
        0.737955403944234, -0.1804788042553048}, {
        0.737955403944234, -0.18485988354042054`}, {
        0.737955403944234, -0.1893566353921884}, {
        0.737955403944234, -0.2037642424007639}, {
        0.737955403944234, -0.21940934548574506`}, {
        0.737955403944234, -0.2535082763914184}, {
        0.737955403944234, -0.29394733557985203`}, {
        0.737955403944234, -0.31707994581143506`}, {
        0.737955403944234, -0.3384476615348614}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.737955403944234, -0.34262171162640975`}, {
        0.737955403944234, -0.37101577182178364`}, {
        0.737955403944234, -0.40289330159938797`}, {
        0.7379554039442341, -0.4386584084229858}, {
        0.737955403944234, -0.47882959761204846`}, {
        0.737955403944234, -0.509583715288345}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.737955403944234, -0.5137577653798934}, {
        0.737955403944234, -0.544651899111442}, {
        0.737955403944234, -0.5832584662081786}, {
        0.737955403944234, -0.6256619775362747}, {
        0.737955403944234, -0.648595623096655}, {
        0.737955403944234, -0.6730945763340195}, {
        0.737955403944234, -0.6807197690418286}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.737955403944234, -0.684893819133377}, {
        0.737955403944234, -0.6993237889587254}, {
        0.737955403944234, -0.7274482126811288}, {
        0.737955403944234, -0.7577458630040087}, {
        0.737955403944234, -0.7904947554301432}, {
        0.737955403944234, -0.8260032797471046}, {
        0.737955403944234, -0.8518558227953122}}]}, 
      {Arrowheads[{{0.017245855219209055`, 1.}}], 
       ArrowBox[{{0.737955403944234, -0.8560298728868606}, {
        0.737955403944234, -0.8649149144798085}, {
        0.737955403944234, -0.9077322927342691}, {
        0.737955403944234, -0.9307627085277883}, {
        0.737955403944234, -0.9549580476165017}, {
        0.737955403944234, -0.980571228847973}, {
        0.737955403944234, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQHRrw+LWe0Zn9G6REMucI3bOH8Z02ly3frYzg/5l9
q/iKKYLvVV3ecS4Uweey+2X4qgrBP+bBt0N0M4J/2zC+oJrzPpxvFZt9Ll0e
wRft+Z56wBDB35sdsKjsFoK/RTcmb9cLBN9vi/HxK/8Q/Owt8/5eY3sA509r
vlrcyIfgr5/5eeGlbARf2jl2r/AHBD+uSHf/p40PEfqTT5n0lD2C88O239+x
s+UxnM/swjFjjsETOP/c+23P+RKf2AMAI0e1Iw==
        "]]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.22028147237745324`, 
        0.6410219777263326}, {-0.22028147237745324`, 
        0.6569248232854537}, {-0.22028147237745324`, 
        0.6895178080346138}, {-0.22028147237745324`, 
        0.7321479260974887}, {-0.22028147237745324`, 
        0.7586352748059935}, {-0.22028147237745324`, 
        0.7885708166325432}, {-0.22028147237745324`, 0.8079839813882679}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.22028147237745324`, 
        0.8121580314798162}, {-0.22028147237745324`, 
        0.8235549782708264}, {-0.22028147237745324`, 
        0.8660134136727686}, {-0.22028147237745327`, 
        0.8907572422564416}, {-0.22028147237745324`, 
        0.9183805420945703}, {-0.22028147237745324`, 
        0.9461068503547277}, {-0.22028147237745324`, 
        0.9773426522814829}, {-0.22028147237745324`, 0.9791200351417515}}]}, 
      {Arrowheads[{{0.0020011636660190396`, 1.}}], 
       ArrowBox[{{-0.22028147237745324`, 
        0.9832940852332999}, {-0.22028147237745324`, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.31407772836726955`, 0.0004653980561895128}, {
        0.31407772836726955`, 0.0014092735623384934`}, {0.31407772836726955`, 
        0.002456758054846562}, {0.31407772836726955`, 0.004275020068834193}, {
        0.31407772836726955`, 0.007311602314003218}, {0.31407772836726955`, 
        0.012590372576309596`}, {0.31407772836726955`, 0.02205709330462593}, {
        0.31407772836726955`, 0.0333497488441091}, {0.31407772836726955`, 
        0.050535540863825536`}, {0.31407772836726955`, 0.07712215653065832}, {
        0.31407772836726955`, 0.10089426622431649`}, {0.31407772836726955`, 
        0.13265466302658227`}, {0.31407772836726955`, 
        0.16742740171812479`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.31407772836726955`, 0.17160145180967318`}, {
        0.31407772836726955`, 0.17612899659642492`}, {0.31407772836726955`, 
        0.2023763505915879}, {0.31407772836726955`, 0.23363742250852776`}, {
        0.31407772836726955`, 0.2715374467013819}, {0.31407772836726955`, 
        0.2936050564550367}, {0.31407772836726955`, 0.3183356667028867}, {
        0.31407772836726955`, 0.33856345547160843`}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{0.31407772836726955`, 0.3427375055631568}, {
        0.31407772836726955`, 0.3485542454956205}, {0.31407772836726955`, 
        0.3834996852098038}, {0.3140777283672695, 0.40741384633796296`}, {
        0.31407772836726955`, 0.4339615945858656}, {0.31407772836726955`, 
        0.4637986103305622}, {0.31407772836726955`, 0.4975805739491036}, {
        0.31407772836726955`, 0.5063339758045238}, {0.31407772836726955`, 
        0.509699509225092}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.31407772836726955`, 0.5138735593166404}, {
        0.31407772836726955`, 0.5153807561487549}, {0.31407772836726955`, 
        0.5334882899296474}, {0.31407772836726955`, 0.5529159794294336}, {
        0.31407772836726955`, 0.5948741059840851}, {0.3140777283672695, 
        0.6184246549016232}, {0.31407772836726955`, 0.6440154275445077}, {
        0.31407772836726955`, 0.6720212253681689}, {0.31407772836726955`, 
        0.6808355629785756}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.31407772836726955`, 0.685009613070124}, {
        0.31407772836726955`, 0.7028168498280377}, {0.3140777283672695, 
        0.7356500385204227}, {0.3140777283672695, 0.7724088031900704}, {
        0.3140777283672696, 0.8137592493672384}, {0.31407772836726955`, 
        0.8363645109993477}, {0.31407772836726955`, 0.8519716167320592}}]}, 
      {Arrowheads[{{0.017231984525972594`, 1.}}], 
       ArrowBox[{{0.31407772836726955`, 0.8561456668236076}, {
        0.31407772836726955`, 0.8603674825821834}, {0.31407772836726955`, 
        0.8928406582416819}, {0.3140777283672696, 0.9290983459693294}, {
        0.31407772836726955`, 0.9691405457651255}, {0.31407772836726955`, 
        0.9905808376885794}, {0.31407772836726955`, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQXf5qgWexhb59iNzmon3WmfthfDEz+cXzkovg/B13
dn+ou1MG5z8V273mxqEaOJ+Lh3tickMTnB/BMvd4RUYrnC9icCEsTrUTzpcx
vlQm6dEH519V+vhn5ecJcD6fzP+WQ+6T4fy+rq2GQjXT4PzCUys8mE7MgPO/
Zgjd4t0/G84vvSEjfuL6fDg/7qfcpQMZC+H8bbe95qmFLYbzFZuXzv/IuAzO
v7a8w+bWt+Vwfln8hX+mjavg/H2PqiRdONbB+ZcYM5WXBmxA+F+Z4esXhk1w
/sf59Qd+RG6B87efPjy5RXQbnC8hs1+jK2wHnH/w4U9ljsrdcH6D68+FEmf2
wvndokAXZh5AhO+CRZvsWg/B+QqFOXqsgkfg/MCwumMfDx/dDwAErfAw
        "]]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.00023819358176687167`, -0.174216299695446}, {
        0.00023819358176687167`, -0.19425156927952453`}, {
        0.00023819358176687167`, -0.20970162341062232`}, {
        0.00023819358176687167`, -0.2295421032967799}, {
        0.00023819358176687167`, -0.25653048815300417`}, {
        0.00023819358176687167`, -0.27645350504887223`}, {
        0.00023819358176687167`, -0.3018996117422113}, {
        0.00023819358176687167`, -0.3362171934986843}, {
        0.00023819358176687167`, -0.34117830335738125`}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{0.00023819358176687167`, -0.3453523534489296}, {
        0.00023819358176687167`, -0.3573498067740958}, {
        0.00023819358176687167`, -0.38306628190468084`}, {
        0.00023819358176687167`, -0.4153835898875706}, {
        0.00023819358176687167`, -0.43484580731269906`}, {
        0.00023819358176687167`, -0.4573292270625827}, {
        0.00023819358176687167`, -0.47450822619890676`}, {
        0.00023819358176687167`, -0.4937637582175631}, {
        0.00023819358176687167`, -0.5123143571108648}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.00023819358176687167`, -0.5164884072024132}, {
        0.00023819358176687167`, -0.5345616182272204}, {
        0.00023819358176687167`, -0.5592708900857795}, {
        0.00023819358176687167`, -0.5877598101365887}, {
        0.00023819358176687167`, -0.5941561161504015}, {
        0.00023819358176687167`, -0.6007634451786306}, {
        0.00023819358176687167`, -0.6204638340119595}, {
        0.00023819358176687167`, -0.642315144184595}, {
        0.00023819358176687164`, -0.6655202646647473}, {
        0.00023819358176687167`, -0.6834504108643484}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.00023819358176687167`, -0.6876244609558968}, {
        0.00023819358176687167`, -0.6914330057599336}, {
        0.0002381935817668717, -0.7207160234384988}, {
        0.00023819358176687167`, -0.7540319736687877}, {
        0.00023819358176687167`, -0.7926282824558528}, {
        0.00023819358176687164`, -0.814374356060071}, {
        0.00023819358176687167`, -0.8377523758047464}, {
        0.00023819358176687167`, -0.854586464617832}}]}, 
      {Arrowheads[{{0.016918757824277354`, 1.}}], 
       ArrowBox[{{0.00023819358176687167`, -0.8587605147093804}, {
        0.0002381935817668717, -0.8726347563633556}, {
        0.00023819358176687167`, -0.9126532653202115}, {
        0.00023819358176687164`, -0.9348939458934461}, {
        0.0002381935817668717, -0.9587851121007999}, {
        0.0002381935817668717, -0.9844489151204576}, {
        0.00023819358176687167`, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.625704005597685, 
        0.7906081031462783}, {-0.625704005597685, 
        0.7897858198100207}, {-0.625704005597685, 
        0.7888160650971958}, {-0.625704005597685, 
        0.7871217966653385}, {-0.625704005597685, 
        0.7843822767553482}, {-0.625704005597685, 
        0.7788445020128287}, {-0.625704005597685, 
        0.7681873811039513}, {-0.625704005597685, 
        0.747545645262192}, {-0.625704005597685, 
        0.7201367422903144}, {-0.625704005597685, 
        0.6792502036629114}, {-0.625704005597685, 
        0.6530827206352567}, {-0.625704005597685, 0.623646099484343}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.625704005597685, 
        0.6194720493927947}, {-0.625704005597685, 
        0.5891729461239438}, {-0.625704005597685, 
        0.552218361085846}, {-0.625704005597685, 
        0.5312666959120992}, {-0.6257040055976849, 
        0.5099300652651563}, {-0.625704005597685, 
        0.4882084691450177}, {-0.625704005597685, 
        0.4661019075516832}, {-0.625704005597685, 0.4525100457308594}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.625704005597685, 
        0.44833599563931104`}, {-0.625704005597685, 
        0.4439161029769124}, {-0.625704005597685, 
        0.421956777912465}, {-0.625704005597685, 
        0.3787175663145402}, {-0.625704005597685, 
        0.37296670545750105`}, {-0.625704005597685, 
        0.36725240783606566`}, {-0.625704005597685, 
        0.32605593412975903`}, {-0.625704005597685, 
        0.28801461944399304`}, {-0.625704005597685, 0.2813739919773758}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.625704005597685, 
        0.2771999418858274}, {-0.6257040055976849, 
        0.2517832677869522}, {-0.625704005597685, 
        0.21917184218736185`}, {-0.6257040055976849, 
        0.19008802990124032`}, {-0.625704005597685, 
        0.16443951818460623`}, {-0.625704005597685, 
        0.122361934486836}, {-0.625704005597685, 0.11023793822389216`}}]}, 
      {Arrowheads[{{0.012127772407169397`, 1.}}], 
       ArrowBox[{{-0.625704005597685, 
        0.10606388813234378`}, {-0.6257040055976849, 
        0.09404904745807047}, {-0.625704005597685, 
        0.07224035693490645}, {-0.625704005597685, 
        0.04286424589968782}, {-0.625704005597685, 
        0.025595922309612464`}, {-0.625704005597685, 
        0.014603199701418056`}, {-0.625704005597685, 
        0.008381436826522445}, {-0.625704005597685, 0.004820029079497057}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6794996547739551, 0.0004179985245842747}, {
        0.6794996547739551, 0.0012710517533812292`}, {0.6794996547739551, 
        0.0022144689333432276`}, {0.6794996547739551, 
        0.0038295884799437983`}, {0.6794996547739551, 0.006546290366629126}, {
        0.6794996547739551, 0.01144549703815287}, {0.6794996547739551, 
        0.02037885349992325}, {0.6794996547739551, 0.030602755811168506`}, {
        0.6794996547739551, 0.046142571036523666`}, {0.6794996547739551, 
        0.06941633614735648}, {0.6794996547739551, 0.10408676164958758`}, {
        0.6794996547739551, 0.12677180135547048`}, {0.6794996547739551, 
        0.1546970250656706}, {0.6794996547739551, 0.16738000218651952`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6794996547739551, 0.17155405227806791`}, {
        0.6794996547739551, 0.18934594268070248`}, {0.6794996547739551, 
        0.20972420634164668`}, {0.6794996547739551, 0.23259412297857543`}, {
        0.6794996547739551, 0.26953525168507486`}, {0.6794996547739551, 
        0.29061443362522704`}, {0.6794996547739551, 0.3137374722965525}, {
        0.6794996547739551, 0.3369079610718997}, {0.6794996547739551, 
        0.33851605594000317`}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{0.6794996547739551, 0.34269010603155153`}, {
        0.6794996547739551, 0.36231741168918113`}, {0.679499654773955, 
        0.39037267699499545`}, {0.6794996547739551, 0.4214806098359414}, {
        0.6794996547739551, 0.4563185316063285}, {0.6794996547739551, 
        0.49556376370046695`}, {0.6794996547739551, 0.5096521096934867}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6794996547739551, 0.5138261597850351}, {
        0.6794996547739551, 0.5244345230392011}, {0.6794996547739551, 
        0.5535553995774667}, {0.6794996547739551, 0.5854887486032858}, {
        0.6794996547739551, 0.6191608122063517}, {0.6794996547739551, 
        0.6563103049639115}, {0.679499654773955, 0.6807881634469704}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.679499654773955, 0.6849622135385187}, {0.679499654773955, 
        0.6977145475317457}, {0.6794996547739552, 0.7203036952404338}, {
        0.6794996547739551, 0.7441508605656353}, {0.6794996547739552, 
        0.7696112533893739}, {0.6794996547739551, 0.797040083593672}, {
        0.6794996547739552, 0.82643735117853}, {0.6794996547739551, 
        0.851924217200454}}]}, 
      {Arrowheads[{{0.017237662408432754`, 1.}}], 
       ArrowBox[{{0.6794996547739551, 0.8560982672920023}, {
        0.6794996547739551, 0.8578030561439476}, {0.6794996547739551, 
        0.8796728794371843}, {0.6794996547739552, 0.9028143904707632}, {
        0.6794996547739551, 0.9273520637516877}, {0.6794996547739551, 
        0.9534103737869624}, {0.6794996547739551, 0.981113795083591}, {
        0.6794996547739552, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQnV77Py/h40P7MN8+uToBi/0wfvmuHuuZXkFwvt7x
ZpXm1/Fw/v3Qml38s7Ph/J1hlhNm7SmH8xv2vrw553gLnP8wzdEvau4kOL/S
dpvlcYapcP7fjs9/z2yaDuev38bzZ8beWXD+wvo1qa92zobztcxLpntOngPn
e9ZqhbnPWQTnr2pdx97uuALOj9q/czLvBgSf/23Y/X6FlXA+W5ScQVk9gm+/
7FXK0+8IvuatrpcCqmvg/B//9ojXe6xDmLexkIHLe8P+NCj/RBuT9I6FW+Hy
c6taMm9s2gPn7z5985nBkoNw/v8Lh7i5s4/uBwB8t+Zi
        "]]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5607149284295873, -0.17150324772975156`}, {
        0.5607149284295873, -0.20259203296695374`}, {
        0.5607149284295873, -0.2426188780918932}, {
        0.5607149284295873, -0.28054139230614555`}, {
        0.5607149284295873, -0.30236983844241955`}, {
        0.5607149284295873, -0.3261097439314589}, {
        0.5607149284295873, -0.3384652513916868}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5607149284295873, -0.3426393014832352}, {
        0.5607149284295873, -0.3684117760675426}, {
        0.5607149284295873, -0.39256022995194745`}, {
        0.5607149284295873, -0.41870697571392745`}, {
        0.5607149284295871, -0.44075872494577834`}, {
        0.5607149284295873, -0.4649135646386504}, {
        0.5607149284295873, -0.49117149479254313`}, {
        0.5607149284295873, -0.5096013051451704}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5607149284295873, -0.5137753552367188}, {
        0.5607149284295873, -0.519532515407457}, {
        0.5607149284295873, -0.5434297767746815}, {
        0.5607149284295874, -0.5695605701631155}, {
        0.5607149284295873, -0.5979248955727594}, {
        0.5607149284295873, -0.6285227530036132}, {
        0.5607149284295873, -0.6543436617594836}, {
        0.5607149284295873, -0.680737358898654}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5607149284295873, -0.6849114089902024}, {
        0.5607149284295873, -0.7131527656581264}, {
        0.5607149284295873, -0.7461409608008986}, {
        0.5607149284295873, -0.7740506654745427}, {
        0.5607149284295873, -0.8045284585664787}, {
        0.5607149284295873, -0.8375743400767055}, {
        0.5607149284295873, -0.8518734126521377}}]}, 
      {Arrowheads[{{0.017243748170127273`, 1.}}], 
       ArrowBox[{{0.5607149284295873, -0.856047462743686}, {
        0.5607149284295873, -0.8731883100052248}, {
        0.5607149284295873, -0.9034103557447356}, {
        0.5607149284295873, -0.9364019196679358}, {
        0.5607149284295873, -0.9721630017748273}, {
        0.5607149284295873, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQHcPLzsNa83y/mMF577dpr/fD+P2zvtVfSUDwb5nx
FjFEIfhtX7+cmOCH4MsLhC9ZbIng6yzI7T8thOA3X0/tn3HyFZzPf2HnEuX1
CH5HzYF9rRMQ/PyoxEWauQj+MtPTDlWpCH7D98hpk2IRfNWfLgL14Qj+285G
1qspL+F8D74U9+61L+D8b5ejY2QPP4fzzT1eswktQPDfV3ntY6lB8Nc8F320
dPkzOH+B76IZOvzP9gMAHbSSAw==
        "]]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7338891253388442, -0.6851782697338866}, \
{-0.7338891253388442, -0.6787662437568629}, {-0.7338891253388442, \
-0.6482468705112747}, {-0.7338891253388442, -0.6150859461323583}, \
{-0.7338891253388442, -0.5798288621827038}, {-0.7338891253388442, \
-0.5430210102249016}, {-0.7338891253388442, -0.5182162660719514}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7338891253388442, -0.514042215980403}, \
{-0.7338891253388442, -0.5053386723163384}, {-0.7338891253388442, \
-0.467458130514401}, {-0.7338891253388443, -0.431485164744431}, \
{-0.7338891253388442, -0.39614827150339926`}, {-0.7338891253388442, \
-0.3621053355360646}, {-0.7338891253388442, -0.34708021231846775`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7338891253388442, -0.3429061622269194}, \
{-0.7338891253388442, -0.3300142415871858}, {-0.7338891253388442, \
-0.2999946607335555}, {-0.7338891253388442, -0.27185871338455725`}, \
{-0.7338891253388442, -0.24580295828383592`}, {-0.7338891253388442, \
-0.22202395417503634`}, {-0.7338891253388442, -0.18063022817146532`}, \
{-0.7338891253388442, -0.17594415856498413`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7338891253388442, -0.17177010847343574`}, \
{-0.7338891253388442, -0.1463455938503694}, {-0.7338891253388443, \
-0.11831171646590077`}, {-0.7338891253388442, -0.0954177651816798}, \
{-0.7338891253388442, -0.054201881773000476`}, {-0.7338891253388442, \
-0.03054419821719381}, {-0.7338891253388442, -0.017090720766647593`}, \
{-0.7338891253388442, -0.009537229635625831}, {-0.7338891253388442, \
-0.005218391275500379}, {-0.7338891253388442, -0.004808104811500475}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5835527502352409, -0.7635571015794524}, \
{-0.5835527502352409, -0.7628504099220151}, {-0.5835527502352409, \
-0.7620238462359654}, {-0.5835527502352409, -0.7605797859667994}, \
{-0.5835527502352409, -0.7582205679361116}, {-0.5835527502352409, \
-0.7536398556314019}, {-0.5835527502352409, -0.7448794706268363}, \
{-0.5835527502352409, -0.7279410329534886}, {-0.5835527502352409, \
-0.715015322233143}, {-0.5835527502352409, -0.6981640878405855}, \
{-0.5835527502352409, -0.6595024726597364}, {-0.5835527502352409, \
-0.6345936736105775}, {-0.5835527502352409, -0.6058063132472762}, \
{-0.5835527502352409, -0.6016651877190924}, {-0.5835527502352409, \
-0.5974574041575312}, {-0.5835527502352409, -0.5965950979175172}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5835527502352409, -0.5924210478259688}, \
{-0.5835527502352409, -0.5615709993882109}, {-0.5835527502352409, \
-0.5229126607744295}, {-0.5835527502352409, -0.48369122022284256`}, \
{-0.5835527502352409, -0.44334357579564426`}, {-0.5835527502352409, \
-0.4254590441640336}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5835527502352409, -0.4212849940724852}, \
{-0.5835527502352409, -0.4028788602615416}, {-0.5835527502352409, \
-0.3633062063892415}, {-0.5835527502352409, -0.32532917111939047`}, \
{-0.5835527502352409, -0.28965131139263495`}, {-0.5835527502352409, \
-0.2645519305716237}, {-0.5835527502352409, -0.25432299041054995`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5835527502352409, -0.2501489403190016}, \
{-0.5835527502352409, -0.24085352860993614`}, {-0.5835527502352409, \
-0.2187916992775833}, {-0.5835527502352409, -0.19860203634457624`}, \
{-0.5835527502352409, -0.16329527741332311`}, {-0.5835527502352409, \
-0.1338453872896239}, {-0.5835527502352409, -0.10958456368768293`}, \
{-0.5835527502352409, -0.08952191289080165}, {-0.5835527502352409, \
-0.08318693665706635}}]}, 
      {Arrowheads[{{0.009058766796899664, 1.}}], 
       ArrowBox[{{-0.5835527502352409, -0.07901288656551797}, \
{-0.5835527502352409, -0.05941364116393952}, {-0.5835527502352409, \
-0.03401742474253296}, {-0.5835527502352409, -0.01936325770786544}, \
{-0.5835527502352409, -0.010944074904025481`}, {-0.5835527502352409, \
-0.006182247988160885}, {-0.5835527502352409, -0.0033893938096890086`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.021900513294100154`, 0.031525886376347886`}, {
        0.021900513294100154`, 0.04078509855767929}, {0.021900513294100154`, 
        0.053297779052354985`}, {0.021900513294100154`, 
        0.07112036765822598}, {0.021900513294100154`, 0.08344648933688095}, {
        0.021900513294100154`, 0.09925588538586566}, {0.021900513294100154`, 
        0.12078521693233861`}, {0.021900513294100154`, 
        0.13585388231943044`}, {0.021900513294100154`, 0.1550213101674146}, {
        0.021900513294100154`, 0.1809310083572258}, {0.021900513294100154`, 
        0.19688162649852087`}, {0.021900513294100154`, 
        0.19848789003828315`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.021900513294100154`, 0.20266194012983155`}, {
        0.021900513294100154`, 0.21647308634712475`}, {0.021900513294100154`, 
        0.24153159818278344`}, {0.021900513294100154`, 0.2568976772020869}, {
        0.021900513294100154`, 0.2749763607259818}, {0.021900513294100154`, 
        0.3037668544140118}, {0.021900513294100154`, 0.30486341228991914`}, {
        0.021900513294100154`, 0.30597036157896174`}, {0.021900513294100154`, 
        0.3227415809012154}, {0.021900513294100154`, 0.3423574433984716}, {
        0.02190051329410015, 0.36405162680799297`}, {0.02190051329410015, 
        0.3696239437917668}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.02190051329410015, 0.37379799388331514`}, {
        0.021900513294100154`, 0.38990245204204493`}, {0.021900513294100154`, 
        0.42198396055571463`}, {0.021900513294100154`, 0.4623701938040892}, {
        0.021900513294100154`, 0.48649205155496555`}, {0.021900513294100154`, 
        0.5147246998179366}, {0.021900513294100154`, 0.5407599975452504}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.021900513294100154`, 0.5449340476367988}, {
        0.021900513294100154`, 0.5482201174831665}, {0.021900513294100154`, 
        0.5898575085094035}, {0.021900513294100157`, 0.6145292799183949}, {
        0.021900513294100154`, 0.6417697685913014}, {0.021900513294100154`, 
        0.6724931600945131}, {0.021900513294100154`, 0.7080847707119966}, {
        0.021900513294100154`, 0.711896051298734}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.021900513294100154`, 0.7160701013902824}, {
        0.021900513294100154`, 0.7498272465073685}, {0.021900513294100157`, 
        0.7738593209217416}, {0.021900513294100157`, 0.8007318781075238}, {
        0.021900513294100157`, 0.8304449180647157}, {0.021900513294100154`, 
        0.862998440793317}, {0.02190051329410015, 0.8830321050522176}}]}, 
      {Arrowheads[{{0.013511319028564011`, 1.}}], 
       ArrowBox[{{0.02190051329410015, 0.887206155143766}, {
        0.02190051329410015, 0.9127575476075784}, {0.021900513294100157`, 
        0.9411975708744588}, {0.021900513294100154`, 0.9720112407145053}, {
        0.021900513294100154`, 0.9992693518127757}, {0.021900513294100154`, 
        1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2459134783124049, 
        0.43291064476646046`}, {-0.2459134783124049, 
        0.3905059390141856}, {-0.2459134783124049, 
        0.36385926031848925`}, {-0.2459134783124049, 
        0.3343568815830283}, {-0.2459134783124049, 
        0.31124686583018313`}, {-0.2459134783124049, 
        0.2876050634629605}, {-0.2459134783124049, 0.2659486411045252}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2459134783124049, 
        0.26177459101297684`}, {-0.2459134783124049, 
        0.25893949507063263`}, {-0.2459134783124049, 
        0.23103314694568486`}, {-0.2459134783124049, 
        0.1914337984724314}, {-0.2459134783124049, 
        0.19016732135683007`}, {-0.2459134783124049, 
        0.18890631742787323`}, {-0.2459134783124049, 
        0.16504777706211635`}, {-0.2459134783124049, 
        0.14364267227158467`}, {-0.2459134783124049, 
        0.10583561262634843`}, {-0.2459134783124049, 
        0.09481258735104157}}]}, 
      {Arrowheads[{{0.010447079206603349`, 1.}}], 
       ArrowBox[{{-0.2459134783124049, 
        0.0906385372594932}, {-0.2459134783124049, 
        0.0772223049501815}, {-0.2459134783124049, 
        0.056053911771563346`}, {-0.2459134783124049, 
        0.03140635702286879}, {-0.2459134783124049, 
        0.017925332307619998`}, {-0.2459134783124049, 
        0.010365479703444598`}, {-0.2459134783124049, 
        0.005981312343171113}, {-0.2459134783124049, 
        0.003425273422021393}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{-0.24065920225043447`, -0.49100200830256907`}, \
{-0.24065920225043447`, -0.49183971836239054`}, {-0.24065920225043447`, \
-0.4927276501621213}, {-0.24065920225043447`, -0.494273131133011}, \
{-0.24065920225043447`, -0.4964941228539443}, {-0.24065920225043447`, \
-0.5000982966734089}, {-0.24065920225043447`, -0.5060990416044245}, \
{-0.24065920225043447`, -0.5135160544941417}, {-0.24065920225043447`, \
-0.5248682763395499}, {-0.24065920225043447`, -0.5431272592313976}, \
{-0.24065920225043447`, -0.5560351503707864}, {-0.24065920225043447`, \
-0.5728771702139852}, {-0.24065920225043447`, -0.5954472913364065}, \
{-0.24065920225043447`, -0.6095986825605234}, {-0.24065920225043447`, \
-0.6263421821367081}, {-0.24065920225043447`, -0.6579640119645043}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.24065920225043447`, -0.6621380620560526}, \
{-0.24065920225043447`, -0.6909584490513082}, {-0.24065920225043447`, \
-0.730832719650393}, {-0.24065920225043444`, -0.7555824096036904}, \
{-0.24065920225043447`, -0.7845742616303332}, {-0.24065920225043447`, \
-0.7938021066195542}, {-0.24065920225043447`, -0.803501319257962}, \
{-0.24065920225043447`, -0.8260890103623324}, {-0.24065920225043447`, \
-0.8291000657179879}}]}, 
      {Arrowheads[{{0.019971715783676194`, 1.}}], 
       ArrowBox[{{-0.24065920225043447`, -0.8332741158095363}, \
{-0.24065920225043447`, -0.8516264322524822}, {-0.24065920225043447`, \
-0.8790646367399393}, {-0.24065920225043447`, -0.9103044064220106}, \
{-0.24065920225043447`, -0.9464109765737881}, {-0.24065920225043447`, \
-0.9884495824703636}, {-0.24065920225043447`, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.33268959917697205`, -0.5764477575511547}, \
{-0.33268959917697205`, -0.5757325382532134}, {-0.33268959917697205`, \
-0.5749531585461682}, {-0.33268959917697205`, -0.5735351935958265}, \
{-0.33268959917697205`, -0.5710049728320912}, {-0.33268959917697205`, \
-0.5664124504330948}, {-0.33268959917697205`, -0.5593368081970285}, \
{-0.33268959917697205`, -0.5476322747929453}, {-0.33268959917697205`, \
-0.5288660686862927}, {-0.33268959917697205`, -0.5161135010249469}, \
{-0.33268959917697205`, -0.5007147879774214}, {-0.33268959917697205`, \
-0.4795729735460633}, {-0.33268959917697205`, -0.45463902609106593`}, \
{-0.33268959917697205`, -0.4528283613633307}, {-0.33268959917697205`, \
-0.4510013884537791}, {-0.33268959917697205`, -0.4197197651435453}, \
{-0.33268959917697205`, -0.4094857538892195}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.33268959917697205`, -0.4053117037976711}, \
{-0.33268959917697205`, -0.38593048913825234`}, {-0.332689599176972, \
-0.3518179850657286}, {-0.33268959917697205`, -0.3170590248587433}, \
{-0.33268959917697205`, -0.2826976802505239}, {-0.33268959917697205`, \
-0.2497780229742978}, {-0.33268959917697205`, -0.23834970013573586`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.33268959917697205`, -0.23417565004418747`}, \
{-0.33268959917697205`, -0.21889051003029794`}, {-0.33268959917697205`, \
-0.1906255984187573}, {-0.33268959917697205`, -0.15623307953906337`}, \
{-0.33268959917697205`, -0.1271663983268032}, {-0.33268959917697205`, \
-0.10295283886684523`}, {-0.33268959917697205`, -0.0831196852440578}, \
{-0.33268959917697205`, -0.06721364638225222}}]}, 
      {Arrowheads[{{0.006892229887821732, 1.}}], 
       ArrowBox[{{-0.33268959917697205`, -0.06303959629070384}, \
{-0.33268959917697205`, -0.053966329969293445`}, {-0.33268959917697205`, \
-0.03143956677886154}, {-0.33268959917697205`, -0.01778936036719561}, \
{-0.33268959917697205`, -0.00973947745105652}, {-0.33268959917697205`, \
-0.00550257070223425}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.21629653666637724`, -0.0004072013090412232}, {
        0.21629653666637724`, -0.0012326682095727733`}, {
        0.21629653666637724`, -0.002148288520730977}, {
        0.21629653666637724`, -0.0037396270602995164`}, {
        0.21629653666637724`, -0.006389731524565286}, {
        0.21629653666637724`, -0.010987329198148774`}, {
        0.21629653666637724`, -0.019201403058646843`}, {
        0.21629653666637724`, -0.02924634414269172}, {
        0.21629653666637724`, -0.04465975463208465}, {
        0.21629653666637724`, -0.06876805031713254}, {
        0.21629653666637724`, -0.08981246181900128}, {
        0.21629653666637724`, -0.11795871379502357`}, {
        0.21629653666637724`, -0.15665241957093978`}, {
        0.21629653666637724`, -0.1673692049709765}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.21629653666637724`, -0.17154325506252488`}, {
        0.21629653666637724`, -0.18021356426132107`}, {
        0.21629653666637724`, -0.2084560699631732}, {
        0.21629653666637724`, -0.24302177157638652`}, {
        0.21629653666637724`, -0.2633241316414863}, {
        0.21629653666637724`, -0.28625754982935087`}, {
        0.21629653666637724`, -0.309700932183978}, {
        0.21629653666637724`, -0.3364086680562924}, {
        0.21629653666637724`, -0.33850525872446013`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.21629653666637724`, -0.3426793088160085}, {
        0.21629653666637721`, -0.36149619674639166`}, {
        0.21629653666637724`, -0.3900644208592419}, {
        0.21629653666637724`, -0.39459622914353365`}, {
        0.21629653666637724`, -0.3992249358961257}, {
        0.21629653666637724`, -0.41612200286065304`}, {
        0.21629653666637724`, -0.43446956398212183`}, {
        0.21629653666637724`, -0.47467744988771843`}, {
        0.21629653666637724`, -0.49775677132889967`}, {
        0.21629653666637724`, -0.5096413124779438}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.21629653666637724`, -0.5138153625694921}, {
        0.21629653666637724`, -0.5232740860841879}, {
        0.21629653666637724`, -0.5518029365836622}, {
        0.21629653666637724`, -0.5839168652574016}, {
        0.21629653666637724`, -0.6134230091352919}, {
        0.21629653666637724`, -0.6468140860451003}, {
        0.21629653666637727`, -0.6807773662314274}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.21629653666637727`, -0.6849514163229757}, {
        0.21629653666637724`, -0.7280608629655455}, {
        0.21629653666637727`, -0.7520815211812537}, {
        0.21629653666637724`, -0.7782379416720493}, {
        0.21629653666637724`, -0.8068720556425082}, {
        0.21629653666637724`, -0.8383049784936245}, {
        0.21629653666637724`, -0.851913419984911}}]}, 
      {Arrowheads[{{0.017238955782410807`, 1.}}], 
       ArrowBox[{{0.21629653666637724`, -0.8560874700764594}, {
        0.21629653666637724`, -0.8730277901619299}, {
        0.21629653666637724`, -0.9116911272177014}, {
        0.21629653666637724`, -0.9551349702892995}, {
        0.21629653666637724`, -0.9790045863437873}, {
        0.21629653666637724`, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.16667457279623105`, -0.40807895966496305`}, \
{-0.16667457279623105`, -0.40730999348999086`}, {-0.16667457279623105`, \
-0.4065617531840243}, {-0.16667457279623105`, -0.4052552418369171}, \
{-0.16667457279623105`, -0.4030726677742825}, {-0.16667457279623105`, \
-0.39877330033081393`}, {-0.16667457279623105`, -0.39063774639423354`}, \
{-0.16667457279623105`, -0.3757425049651015}, {-0.16667457279623105`, \
-0.3648643548761091}, {-0.16667457279623105`, -0.3512123050600056}, \
{-0.16667457279623105`, -0.33558882981583604`}, {-0.16667457279623105`, \
-0.33443850496223565`}, {-0.16667457279623105`, -0.31169974696514785`}, \
{-0.16667457279623105`, -0.2861998764530285}, {-0.16667457279623105`, \
-0.2601887173082926}, {-0.16667457279623105`, -0.2411169560030278}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.16667457279623105`, -0.2369429059114794}, \
{-0.16667457279623105`, -0.2331549808983236}, {-0.16667457279623105`, \
-0.20613153013994429`}, {-0.16667457279623105`, -0.18015122794997754`}, \
{-0.16667457279623105`, -0.15581512052284616`}, {-0.16667457279623105`, \
-0.13372425405297286`}, {-0.16667457279623105`, -0.10778956342380858`}, \
{-0.16667457279623105`, -0.08621386357648556}, {-0.16667457279623105`, \
-0.06998090224954415}}]}, 
      {Arrowheads[{{0.007451050680384016, 1.}}], 
       ArrowBox[{{-0.16667457279623105`, -0.06580685215799577}, \
{-0.16667457279623105`, -0.05437477588958815}, {-0.16667457279623105`, \
-0.03412533349592402}, {-0.16667457279623105`, -0.019094240760723205`}, \
{-0.16667457279623105`, -0.010889630760678455`}, {-0.16667457279623105`, \
-0.006251030939036013}, {-0.16667457279623105`, -0.003604734608818701}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGCQAGIQHaKbZcu15NX+PiPZyRP03trD+H/4nKbYqCH4uicz
XIVkEfzLlnweq3kRfM0OC9/oT2/gfJuCZQ11BxH8L/nH7/PvRvBZgoNZ3LYg
+KaZx7kZVyL4lruXdhxMQ/AfHhav/sKO4LuVFv/uvvMKzlc+sfb5oQMI/s0n
U8/fXozgH3+QwJk5G8H31X34ZedUBH9n2MfnTBMQfLPGP0aOXQj+4c/fTpa0
IPglj1Zwynkg+KFf/h5JZ0fwOc95BmgeemkfDOUL6DC6HSh+YR8K5UsEfLh/
/tpzewD5RLjh
        "]]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.832524414015476, 
        0.7407981191935742}, {-0.832524414015476, 
        0.7399993034411521}, {-0.8325244140154759, 
        0.7133890512109771}, {-0.832524414015476, 
        0.6847032442749185}, {-0.8325244140154759, 
        0.6543461145328549}, {-0.832524414015476, 
        0.6223176619847867}, {-0.8325244140154759, 
        0.5886178866307136}, {-0.8325244140154759, 0.5738361155316389}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8325244140154759, 
        0.5696620654400906}, {-0.8325244140154759, 
        0.5601122567367326}, {-0.8325244140154759, 
        0.5315555266141433}, {-0.8325244140154759, 
        0.5029476962629454}, {-0.8325244140154759, 
        0.47428876568313927`}, {-0.8325244140154759, 
        0.44600572564420365`}, {-0.8325244140154759, 
        0.4185255669156176}, {-0.8325244140154759, 0.4027000617781553}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8325244140154759, 
        0.39852601168660695`}, {-0.8325244140154759, 
        0.3918482894973812}, {-0.8325244140154759, 
        0.3659738933894944}, {-0.8325244140154759, 
        0.34110204829381613`}, {-0.8325244140154759, 
        0.3174324239122053}, {-0.8325244140154759, 
        0.294965020244662}, {-0.8325244140154759, 
        0.2736998372911862}, {-0.8325244140154759, 
        0.2482132420996429}, {-0.8325244140154759, 0.2315640080246717}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.8325244140154759, 
        0.2273899579331233}, {-0.8325244140154759, 
        0.2246738217724334}, {-0.8325244140154759, 
        0.20308157630955775`}, {-0.8325244140154759, 
        0.183436505711016}, {-0.8325244140154759, 
        0.14916338479893942`}, {-0.8325244140154759, 
        0.1210299547282091}, {-0.8325244140154759, 
        0.07944015208634414}, {-0.8325244140154759, 0.06042795427118805}}]}, 
      {Arrowheads[{{0.0061946870626528065`, 1.}}], 
       ArrowBox[{{-0.8325244140154759, 
        0.05625390417963967}, {-0.8325244140154759, 
        0.04633552423366531}, {-0.8325244140154759, 
        0.026252429718285293`}, {-0.8325244140154759, 
        0.014409339499286801`}, {-0.8325244140154759, 
        0.008161878208705786}, {-0.8325244140154759, 
        0.004540035977680632}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.43537559609401705`, 
        0.6596384122797546}, {-0.43537559609401705`, 
        0.6588214484306539}, {-0.43537559609401705`, 
        0.65802895537433}, {-0.43537559609401705`, 
        0.6566416900552848}, {-0.43537559609401705`, 
        0.6543788819998753}, {-0.43537559609401705`, 
        0.6498206131854486}, {-0.43537559609401705`, 
        0.641161375707188}, {-0.43537559609401705`, 
        0.6245198042412099}, {-0.43537559609401705`, 
        0.5980141772378947}, {-0.43537559609401705`, 
        0.5564360621512927}, {-0.43537559609401705`, 
        0.5293784731308931}, {-0.43537559609401705`, 
        0.49820435044977684`}, {-0.43537559609401705`, 
        0.49267640861781936`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.43537559609401705`, 
        0.488502358526271}, {-0.43537559609401705`, 
        0.4633722587075365}, {-0.43537559609401705`, 
        0.4258861439783456}, {-0.43537559609401705`, 
        0.39550434095924647`}, {-0.43537559609401705`, 
        0.36482870816678364`}, {-0.43537559609401705`, 
        0.3344175799256075}, {-0.43537559609401705`, 0.32154035486433574`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.43537559609401705`, 
        0.3173663047727874}, {-0.43537559609401705`, 
        0.30482929056038055`}, {-0.4353755960940171, 
        0.2809707471888074}, {-0.43537559609401705`, 
        0.2583000990138479}, {-0.43537559609401705`, 
        0.21652248825377024`}, {-0.43537559609401705`, 
        0.2138655410819437}, {-0.43537559609401705`, 
        0.21123347270905815`}, {-0.43537559609401705`, 
        0.18688907651646425`}, {-0.43537559609401705`, 
        0.16497756306106356`}, {-0.43537559609401705`, 
        0.15040430111085212`}}]}, 
      {Arrowheads[{{0.016652894454700716`, 1.}}], 
       ArrowBox[{{-0.43537559609401705`, 
        0.14623025101930373`}, {-0.43537559609401705`, 
        0.12590846820468812`}, {-0.43537559609401705`, 
        0.095538002309459}, {-0.43537559609401705`, 
        0.07224673815448382}, {-0.43537559609401705`, 
        0.0414386963671988}, {-0.43537559609401705`, 
        0.023417443102089226`}, {-0.43537559609401705`, 
        0.012912896752835152`}, {-0.43537559609401705`, 
        0.007210219772925578}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGCQAGIQHfTt1j1L1637i5YWM02pvrQfxp9adpXVsQfBz3lp
PMN6LoIf11/n/Gongh9yc9X1BY8R/Lvb/8hralyG8+W26kWVzkPwf3+7Vs13
DMFPOOm9seEzgh/qGt9cr3sFzn/iOXnOH2sE32vqfdnv7gh+h8J0Ba21CP7S
hwErQw4g+JbTD1pLnEXwmxpdJPRvIfiPmCeeOlB0Fc7fXX5rs7jNNTifaZ3Q
3tW+1+H8DyutSmTm3IDz83ezTtfOvgXns6aHvvsx5Tacv/hIvG0Uz11E+GWd
zRDVvrsfAHQi5Sk=
        "]]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.08308755579761254, -0.4599286662053045}, \
{-0.08308755579761254, -0.48331530006246826`}, {-0.08308755579761254, \
-0.5105047149130739}, {-0.08308755579761254, -0.5446554272842319}, \
{-0.08308755579761254, -0.5746181584326402}, {-0.08308755579761254, \
-0.6116043864528463}, {-0.08308755579761254, -0.6268906698672397}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.08308755579761254, -0.6310647199587881}, \
{-0.08308755579761254, -0.645910218357209}, {-0.08308755579761254, \
-0.6879749989108068}, {-0.08308755579761254, -0.7265673409332987}, \
{-0.08308755579761254, -0.7489981231042494}, {-0.08308755579761254, \
-0.7735186460483364}, {-0.08308755579761254, -0.7980267236207234}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.08308755579761254, -0.8022007737122717}, \
{-0.08308755579761254, -0.8167684270288678}, {-0.08308755579761254, \
-0.8417821048358727}, {-0.08308755579761254, -0.8690549741873709}, \
{-0.08308755579761254, -0.8924930025825777}, {-0.08308755579761254, \
-0.9184977799523257}, {-0.08308755579761254, -0.9470693062966158}, \
{-0.08308755579761254, -0.969162777374207}}]}, 
      {Arrowheads[{{0.003193921005911293, 1.}}], 
       ArrowBox[{{-0.08308755579761254, -0.9733368274657553}, \
{-0.08308755579761254, -0.9782075816154495}, {-0.08308755579761254, -1.}}]}}, \

     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQ7Xx/wpPs4/f3p2R25VlPeGYP44cu232mczqCr7hm
oqzQfAQ/3/UdB+saBP/qef1aqcMIfp5jD5fxbQQ/MXZDWcY/BH/+vm62AqPn
cP7dtzFyxy0Q/CN+R4Xj7RH8to4scTkvBP9JKV9bRAuC79vaEGp3EcE/XbPo
rPWsF3C+0OuHTXxrEfwJG/82LDmA4EdzqH8tPobgTxQILvE5h+AnBgk2Ol1D
8Ncek9nByvASzjfcIyZsr4vgb28Tm+odh+Dnm/88bmD+Cs73cLy5UCv+NZx/
y3u74p/nr+0B3DDqzg==
        "]]}, 
      {Arrowheads[{{0.01482462826772523, 1.}}], 
       ArrowBox[{{-0.49654671975030257`, 
        0.8762425180438616}, {-0.49654671975030257`, 
        0.8780702378334364}, {-0.49654671975030257`, 
        0.9057052276946634}, {-0.49654671975030257`, 
        0.939657230967308}, {-0.4965467197503026, 
        0.9599767273870076}, {-0.4965467197503025, 
        0.9833730216361714}, {-0.4965467197503026, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8629343986927531, 0.00046764121203648183`}, {
        0.8629343986927531, 0.00142206481976133}, {0.8629343986927531, 
        0.002477669126662261}, {0.8629343986927531, 0.0042844703374766355`}, {
        0.8629343986927531, 0.007325666787493328}, {0.8629343986927531, 
        0.012811304233832326`}, {0.8629343986927531, 0.0228191250758698}, {
        0.8629343986927531, 0.034143634114779504`}, {0.8629343986927531, 
        0.051277138918890616`}, {0.8629343986927531, 0.076849891186038}, {
        0.8629343986927531, 0.11483556277162069`}, {0.8629343986927531, 
        0.13913006765904784`}, {0.8629343986927531, 
        0.16742964487397174`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8629343986927531, 0.17160369496552014`}, {
        0.8629343986927531, 0.20547768136108846`}, {0.8629343986927531, 
        0.22689799143610948`}, {0.8629343986927531, 0.25083124013498914`}, {
        0.8629343986927531, 0.2839477674897387}, {0.8629343986927531, 
        0.3222984281302043}, {0.8629343986927531, 0.3385656986274554}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.8629343986927531, 0.34273974871900376`}, {
        0.8629343986927531, 0.35101483049676063`}, {0.8629343986927531, 
        0.3829886322523427}, {0.8629343986927531, 0.41892493625473187`}, {
        0.8629343986927531, 0.45952884536170957`}, {0.8629343986927531, 
        0.48782328360346816`}, {0.8629343986927531, 0.5097017523809391}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8629343986927531, 0.5138758024724874}, {
        0.8629343986927531, 0.5186714596265795}, {0.8629343986927531, 
        0.5525378309569202}, {0.8629343986927531, 0.5898868551203674}, {
        0.8629343986927531, 0.6100601064768959}, {0.862934398692753, 
        0.6314895099664808}, {0.8629343986927531, 0.6541750655891223}, {
        0.8629343986927531, 0.6781167733448205}, {0.8629343986927531, 
        0.6808378061344227}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8629343986927531, 0.685011856225971}, {0.8629343986927531,
         0.7042942154242138}, {0.8629343986927531, 0.7322272779030353}, {
        0.8629343986927531, 0.7672902816030288}, {0.8629343986927531, 
        0.8056305350567076}, {0.8629343986927531, 0.8459898723970027}, {
        0.8629343986927531, 0.8519738598879063}}]}, 
      {Arrowheads[{{0.017231715823417777`, 1.}}], 
       ArrowBox[{{0.8629343986927531, 0.8561479099794547}, {
        0.8629343986927531, 0.8676838539821128}, {0.8629343986927531, 
        0.890387377510531}, {0.8629343986927532, 0.914319490644168}, {
        0.8629343986927531, 0.9396992410449339}, {0.8629343986927532, 
        0.9665266287128291}, {0.8629343986927531, 0.9948016536478533}, {
        0.8629343986927531, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4968399367006931, 0.00040194764778850545`}, {
        0.4968399367006931, 0.001207997198708872}, {0.4968399367006931, 
        0.002075513568483317}, {0.4968399367006931, 0.0036619052787805967`}, {
        0.4968399367006931, 0.0065864759485012355`}, {0.4968399367006931, 
        0.011055983313882502`}, {0.4968399367006931, 0.018842807847292142`}, {
        0.4968399367006931, 0.031651661561417355`}, {0.4968399367006931, 
        0.05244081844757699}, {0.4968399367006931, 0.06762418708661011}, {
        0.4968399367006931, 0.08732049349416343}, {0.4968399367006931, 
        0.11304285652670015`}, {0.4968399367006931, 0.12870631555349543`}, {
        0.4968399367006931, 0.14669708403663065`}, {0.4968399367006931, 
        0.16683939361214462`}, {0.4968399367006931, 
        0.16736395130972376`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.4968399367006931, 0.17153800140127215`}, {
        0.4968399367006931, 0.19007679268248678`}, {0.49683993670069304`, 
        0.2144137985951879}, {0.4968399367006931, 0.2424797075611901}, {
        0.4968399367006931, 0.2467269201325745}, {0.4968399367006931, 
        0.25106468733182524`}, {0.4968399367006931, 0.2660900316069562}, {
        0.4968399367006931, 0.2822781350201486}, {0.4968399367006931, 
        0.31733284552178437`}, {0.4968399367006931, 
        0.33850000506320743`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4968399367006931, 0.3426740551547558}, {
        0.4968399367006931, 0.3585033743228647}, {0.4968399367006931, 
        0.3819536766399291}, {0.4968399367006931, 0.40769674016584817`}, {
        0.49683993670069315`, 0.4358157977916451}, {0.4968399367006931, 
        0.4672579474359735}, {0.49683993670069315`, 0.5025668822843733}, {
        0.49683993670069315`, 0.509636058816691}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.49683993670069315`, 0.5138101089082394}, {
        0.4968399367006931, 0.5422862955223837}, {0.4968399367006931, 
        0.5701992589988748}, {0.4968399367006931, 0.6013303796223103}, {
        0.4968399367006931, 0.6356796573926903}, {0.4968399367006931, 
        0.6732470923100144}, {0.4968399367006931, 0.6807721125701747}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4968399367006931, 0.684946162661723}, {0.4968399367006931,
         0.6980461858728007}, {0.4968399367006931, 0.7250459658173509}, {
        0.4968399367006931, 0.7542464321436656}, {0.4968399367006931, 
        0.7856475848517442}, {0.4968399367006931, 0.8138883188089808}, {
        0.4968399367006931, 0.8447702002140269}, {0.4968399367006931, 
        0.8519081663236583}}]}, 
      {Arrowheads[{{0.017239585106584864`, 1.}}], 
       ArrowBox[{{0.4968399367006931, 0.8560822164152067}, {
        0.4968399367006931, 0.8782932290668827}, {0.4968399367006931, 
        0.914457405367548}, {0.4968399367006931, 0.9449195141596406}, {
        0.49683993670069304`, 0.9781973752959896}, {0.4968399367006931, 
        1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.4201363742841261, -0.6763362200185962}, \
{-0.4201363742841261, -0.6946491164040387}, {-0.4201363742841261, \
-0.6991163488899164}, {-0.4201363742841261, -0.7040659875723267}, \
{-0.4201363742841261, -0.7095615034315976}, {-0.4201363742841261, \
-0.7107310749509888}, {-0.4201363742841261, -0.7119259781006033}, \
{-0.4201363742841261, -0.7128391811907027}, {-0.4201363742841261, \
-0.729006123852975}, {-0.4201363742841261, -0.7500770756182827}, \
{-0.4201363742841261, -0.7809138684866516}, {-0.4201363742841261, \
-0.8008949618878476}, {-0.4201363742841261, -0.8249740170436493}, \
{-0.4201363742841261, -0.8317412342253043}, {-0.4201363742841261, \
-0.8388577213074074}, {-0.4201363742841261, -0.8432982236805314}}]}, 
      {Arrowheads[{{0.018270950621407062`, 1.}}], 
       ArrowBox[{{-0.4201363742841261, -0.8474722737720798}, \
{-0.4201363742841261, -0.8629971608688172}, {-0.4201363742841261, \
-0.8918025906945017}, {-0.42013637428412604`, -0.9239090453643151}, \
{-0.4201363742841261, -0.9626175497223861}, {-0.4201363742841261, \
-0.9851704801331447}, {-0.4201363742841261, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2449912338038213, 0.03096772547087219}, {
        0.2449912338038213, 0.03924600922878889}, {0.2449912338038213, 
        0.04974625530576335}, {0.2449912338038213, 0.06283558142298173}, {
        0.2449912338038213, 0.06382884869724194}, {0.2449912338038213, 
        0.07848731861405434}, {0.2449912338038213, 0.0917234466541551}, {
        0.2449912338038213, 0.10741050836125121`}, {0.2449912338038213, 
        0.1451157885194953}, {0.2449912338038213, 0.1697054073317687}, {
        0.2449912338038213, 0.19792972913280743`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.2449912338038213, 0.20210377922435582`}, {
        0.2449912338038213, 0.23673070829322138`}, {0.24499123380382126`, 
        0.25911894515514494`}, {0.2449912338038213, 0.284001712782708}, {
        0.2449912338038213, 0.3123419776394509}, {0.2449912338038213, 
        0.3456015763019664}, {0.2449912338038213, 0.3690657828862911}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2449912338038213, 0.37323983297783947`}, {
        0.2449912338038213, 0.38522041413776426`}, {0.24499123380382132`, 
        0.4073983911948229}, {0.2449912338038213, 0.4325047025563391}, {
        0.24499123380382132`, 0.4605393482223128}, {0.2449912338038213, 
        0.49150232819274364`}, {0.2449912338038213, 0.5265083242856313}, {
        0.2449912338038213, 0.5402018366397747}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.2449912338038213, 0.5443758867313231}, {
        0.2449912338038213, 0.567280293919446}, {0.2449912338038213, 
        0.5903258680637311}, {0.2449912338038213, 0.6155034962920728}, {
        0.24499123380382126`, 0.6425634990801352}, {0.2449912338038213, 
        0.6726167518128928}, {0.24499123380382132`, 0.7061472069461611}, {
        0.24499123380382132`, 0.7113378903932583}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.24499123380382132`, 0.7155119404848067}, {
        0.2449912338038213, 0.7436388169357557}, {0.24499123380382132`, 
        0.7735871970364209}, {0.24499123380382126`, 0.8072710803101054}, {
        0.2449912338038213, 0.84469046675681}, {0.2449912338038213, 
        0.882473944146742}}]}, 
      {Arrowheads[{{0.01357817985836165, 1.}}], 
       ArrowBox[{{0.2449912338038213, 0.8866479942382903}, {
        0.2449912338038213, 0.908137635184314}, {0.2449912338038213, 
        0.9319918304014223}, {0.2449912338038213, 0.9575727665188134}, {
        0.2449912338038213, 0.9850452680274425}, {0.2449912338038213, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.89002249372256, -0.9428955440965803}, \
{-0.89002249372256, -0.9418549526152995}, {-0.89002249372256, \
-0.9406211119945768}, {-0.89002249372256, -0.9384661068523132}, \
{-0.89002249372256, -0.9350071734867306}, {-0.89002249372256, \
-0.9279203311263695}, {-0.89002249372256, -0.9141849604279443}, \
{-0.89002249372256, -0.8874464089152092}, {-0.89002249372256, \
-0.8491893767634596}, {-0.89002249372256, -0.8229912907240073}, \
{-0.89002249372256, -0.7914238031328903}, {-0.89002249372256, \
-0.775933540434645}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.89002249372256, -0.7717594903430967}, \
{-0.89002249372256, -0.7545760424356582}, {-0.89002249372256, \
-0.712537137077861}, {-0.89002249372256, -0.688952167681451}, \
{-0.89002249372256, -0.6642834648508276}, {-0.89002249372256, \
-0.6387080628822972}, {-0.89002249372256, -0.6124029960722011}, \
{-0.89002249372256, -0.6047974866811614}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.89002249372256, -0.600623436589613}, {-0.89002249372256, \
-0.5754624637730332}, {-0.89002249372256, -0.5385863581003962}, \
{-0.89002249372256, -0.5017746790542897}, {-0.89002249372256, \
-0.46502742663471414`}, {-0.89002249372256, -0.4336614329276778}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.89002249372256, -0.4294873828361294}, \
{-0.89002249372256, -0.42911790910542497`}, {-0.8900224937225599, \
-0.39481943473017805`}, {-0.8900224937225599, -0.3621320035089735}, \
{-0.89002249372256, -0.3310556154418113}, {-0.89002249372256, \
-0.32295779714725387`}, {-0.89002249372256, -0.3150044511603717}, \
{-0.89002249372256, -0.28320216151777344`}, {-0.89002249372256, \
-0.26252537917419416`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.89002249372256, -0.2583513290826458}, \
{-0.89002249372256, -0.25411012828715734`}, {-0.8900224937225599, \
-0.22636694647753103`}, {-0.89002249372256, -0.20132146750988433`}, \
{-0.89002249372256, -0.1586257155664559}, {-0.89002249372256, \
-0.1245468358295164}, {-0.89002249372256, -0.09381917954152282}, \
{-0.89002249372256, -0.09138932542071056}}]}, 
      {Arrowheads[{{0.009999363439407993, 1.}}], 
       ArrowBox[{{-0.89002249372256, -0.08721527532916218}, \
{-0.89002249372256, -0.07068970627971913}, {-0.89002249372256, \
-0.03966060275458319}, {-0.89002249372256, -0.021743252009987803`}, \
{-0.89002249372256, -0.01198317981404795}, {-0.89002249372256, \
-0.006596537624750613}, {-0.89002249372256, -0.003739587569789239}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8924436947982541, -0.027190630272378922`}, {
        0.8924436947982541, -0.0420512672547477}, {
        0.8924436947982541, -0.06478999762173654}, {
        0.8924436947982541, -0.09935339014600103}, {
        0.8924436947982541, -0.1218698020440268}, {
        0.8924436947982541, -0.1497083156359127}, {
        0.8924436947982541, -0.1843412475156328}, {
        0.8924436947982541, -0.19415263393431417`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8924436947982541, -0.19832668402586257`}, {
        0.8924436947982541, -0.20472456524550234`}, {
        0.8924436947982541, -0.22758676132167616`}, {
        0.892443694798254, -0.24919062875025383`}, {
        0.8924436947982541, -0.2731294576483744}, {
        0.8924436947982541, -0.29979670241642803`}, {
        0.8924436947982541, -0.3295858174548052}, {
        0.8924436947982541, -0.3637894687535199}, {
        0.8924436947982541, -0.3652886876877978}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.8924436947982541, -0.3694627377793462}, {
        0.8924436947982541, -0.402591078503154}, {
        0.8924436947982541, -0.42975105245043416`}, {
        0.8924436947982541, -0.45942013412826993`}, {
        0.892443694798254, -0.4920469327132142}, {
        0.8924436947982541, -0.5280800573818201}, {
        0.8924436947982541, -0.5364247414412815}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8924436947982541, -0.5405987915328299}, {
        0.8924436947982543, -0.5475593717165709}, {
        0.892443694798254, -0.5682610270103865}, {
        0.8924436947982541, -0.5901850232632674}, {
        0.8924436947982541, -0.6133313604752132}, {
        0.8924436947982541, -0.6363830900027048}, {
        0.8924436947982541, -0.6608450997153371}, {
        0.8924436947982541, -0.6945778961332245}, {
        0.8924436947982541, -0.7075607951947651}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8924436947982541, -0.7117348452863135}, {
        0.8924436947982541, -0.7314566290590062}, {
        0.892443694798254, -0.7702694246281225}, {
        0.8924436947982541, -0.8129503454839088}, {
        0.8924436947982541, -0.8359493686192956}, {
        0.8924436947982541, -0.8603314545263345}, {
        0.8924436947982543, -0.8786968489482487}}]}, 
      {Arrowheads[{{0.014030629531419132`, 1.}}], 
       ArrowBox[{{0.8924436947982543, -0.8828708990397971}, {
        0.8924436947982543, -0.886096603205026}, {
        0.8924436947982541, -0.9132448146553698}, {
        0.8924436947982541, -0.9421471126306835}, {
        0.8924436947982541, -0.9731745208842846}, {
        0.8924436947982541, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5909819906854614, -0.7811826721340311}, \
{-0.5909819906854614, -0.7901406895565061}, {-0.5909819906854614, \
-0.7932992903720055}, {-0.5909819906854614, -0.7969499208257728}, \
{-0.5909819906854614, -0.8011777782197752}, {-0.5909819906854614, \
-0.802099374858184}, {-0.5909819906854614, -0.8030488537129697}, \
{-0.5909819906854614, -0.8037798255533123}, {-0.5909819906854614, \
-0.8152259938658428}, {-0.5909819906854614, -0.8307756447727404}, \
{-0.5909819906854614, -0.8557213441728182}, {-0.5909819906854614, \
-0.8935709790188967}, {-0.5909819906854614, -0.8994178316802663}, \
{-0.5909819906854614, -0.9056003500657466}, {-0.5909819906854614, \
-0.9319876767292163}, {-0.5909819906854614, -0.9481446757959664}}]}, 
      {Arrowheads[{{0.0057116317565319, 1.}}], 
       ArrowBox[{{-0.5909819906854614, -0.9523187258875148}, \
{-0.5909819906854614, -0.9548171212051816}, {-0.5909819906854614, \
-0.9821602775610453}, {-0.5909819906854614, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.35866269698019715`, 
        0.5993709234680634}, {-0.35866269698019715`, 
        0.6003175154064098}, {-0.35866269698019715`, 
        0.6013239638891905}, {-0.35866269698019715`, 
        0.6030737341272011}, {-0.35866269698019715`, 
        0.605629407497399}, {-0.35866269698019715`, 
        0.6098079346937857}, {-0.35866269698019715`, 
        0.616848254032853}, {-0.35866269698019715`, 
        0.6249296778696286}, {-0.35866269698019715`, 
        0.6370167980225144}, {-0.35866269698019715`, 
        0.6558845843474249}, {-0.35866269698019715`, 
        0.669035839811324}, {-0.35866269698019715`, 
        0.6858161329382569}, {-0.35866269698019715`, 
        0.7102760969374021}, {-0.35866269698019715`, 
        0.7366632072299442}, {-0.35866269698019715`, 0.7663329271299987}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.35866269698019715`, 
        0.770506977221547}, {-0.35866269698019715`, 
        0.7718084014526405}, {-0.35866269698019715`, 
        0.7941144653406415}, {-0.35866269698019715`, 
        0.8206315917475929}, {-0.35866269698019715`, 
        0.8287521270345475}, {-0.35866269698019715`, 
        0.8373020680827596}, {-0.35866269698019715`, 
        0.8608394710937969}, {-0.35866269698019715`, 
        0.888142796643792}, {-0.35866269698019715`, 
        0.9179803784469742}, {-0.35866269698019715`, 0.9374689808834823}}]}, 
      {Arrowheads[{{0.006990449053681766, 1.}}], 
       ArrowBox[{{-0.35866269698019715`, 
        0.9416430309750307}, {-0.35866269698019715`, 
        0.9528864727565307}, {-0.35866269698019715`, 
        0.9946293122333434}, {-0.35866269698019715`, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.019734240132050128`, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGAQB2IQfXsid6GUz7P9+82cWXN2vbKH8ZvyZViOHkLwHVqM
Cs+fRvDtZvt+m3QLwb/7mse0+AuC/yno/10z5ddwfvbavKXZmgh+d9wdh7/6
CL7ytE1xH6wQ/OWT2fkzmxH8wh+ZhpO+I/ivvlbvkjn1Bs4Xup6XGP4Ewf+X
sNiLmeEtQn15pbY+G4Ifum77hhY+BP/N4ezbP8UQfJspVTeinRH8rLlfZxUW
I/hVnYeS5i5/a38Lym/wdW+y6X2HcK/Gh2m3jr6H8xnA4IM9AD6MusU=
        "]]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.11268712945110898`, 
        0.3353536060514651}, {-0.11268712945110898`, 
        0.33465565934895997`}, {-0.11268712945110898`, 
        0.33388658086070266`}, {-0.11268712945110898`, 
        0.3324026346512729}, {-0.11268712945110898`, 
        0.32979234122107587`}, {-0.11268712945110898`, 
        0.3252326436739547}, {-0.11268712945110898`, 
        0.31517019397200896`}, {-0.11268712945110898`, 
        0.29646256366034457`}, {-0.11268712945110898`, 
        0.26643843339221923`}, {-0.11268712945110898`, 
        0.24706544479529802`}, {-0.11268712945110898`, 
        0.22540007012906052`}, {-0.11268712945110898`, 
        0.2121418613726005}, {-0.11268712945110898`, 
        0.21123347270905807`}, {-0.11268712945110898`, 
        0.18482054992782504`}, {-0.11268712945110898`, 
        0.16839160238952983`}}]}, 
      {Arrowheads[{{0.019248482704968935`, 1.}}], 
       ArrowBox[{{-0.11268712945110898`, 
        0.16421755229798143`}, {-0.11268712945110898`, 
        0.1588550145031073}, {-0.11268712945110898`, 
        0.13507059315258763`}, {-0.11268712945110898`, 
        0.1138670232225102}, {-0.11268712945110898`, 
        0.07728013050299486}, {-0.11268712945110898`, 
        0.051405699317755085`}, {-0.11268712945110898`, 
        0.033936973058391245`}, {-0.11268712945110898`, 
        0.018799380420028138`}, {-0.11268712945110898`, 
        0.010650381595238945`}, {-0.11268712945110898`, 
        0.006102628719048788}, {-0.11268712945110898`, 
        0.003529290304295406}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.08366492073269334, -0.28271476761302206`}, \
{-0.08366492073269334, -0.27598921939123344`}, {-0.08366492073269334, \
-0.26185815695651604`}, {-0.08366492073269334, -0.23680462981523315`}, \
{-0.08366492073269334, -0.21973402250593524`}, {-0.08366492073269334, \
-0.20005941917855222`}, {-0.08366492073269334, -0.17270707046155756`}, \
{-0.08366492073269334, -0.12925632185452}, {-0.08366492073269334, \
-0.1207569087383907}, {-0.08366492073269334, -0.1157527639510868}}]}, 
      {Arrowheads[{{0.010270629771875615`, 1.}}], 
       ArrowBox[{{-0.08366492073269334, -0.11157871385953842`}, \
{-0.08366492073269334, -0.10899983028604335`}, {-0.08366492073269334, \
-0.09808475326222735}, {-0.08366492073269334, -0.07807180759198448}, \
{-0.08366492073269334, -0.06158667406490814}, {-0.08366492073269334, \
-0.04830192582175093}, {-0.08366492073269334, -0.02583846758042454}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.09941187926578032, 
        0.36636294019263066`}, {-0.09941187926578032, 
        0.38681418999024}, {-0.09941187926578032, 
        0.4036839700213066}, {-0.09941187926578032, 
        0.4263878437823401}, {-0.09941187926578032, 
        0.45862323081150436`}, {-0.09941187926578032, 
        0.47920631987897044`}, {-0.09941187926578032, 
        0.5047888075855103}, {-0.09941187926578032, 0.533324943854566}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.09941187926578032, 
        0.5374989939461143}, {-0.09941187926578032, 
        0.537595105532418}, {-0.09941187926578032, 
        0.5576162458154845}, {-0.09941187926578032, 
        0.5809395308849363}, {-0.09941187926578032, 
        0.6165746276008224}, {-0.09941187926578032, 
        0.6378512198705635}, {-0.09941187926578032, 
        0.6620750871741465}, {-0.09941187926578032, 
        0.702010051302427}, {-0.09941187926578032, 0.7044609976080496}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.09941187926578032, 
        0.708635047699598}, {-0.09941187926578034, 
        0.7255182733268706}, {-0.09941187926578032, 
        0.7519955270309021}, {-0.09941187926578032, 
        0.7822424710031202}, {-0.09941187926578032, 
        0.8170597638321231}, {-0.09941187926578032, 
        0.8314576398196448}, {-0.09941187926578032, 
        0.8467216794290162}, {-0.09941187926578032, 
        0.8692307373992137}, {-0.09941187926578032, 0.8755970513615332}}]}, 
      {Arrowheads[{{0.014401947258653885`, 1.}}], 
       ArrowBox[{{-0.09941187926578032, 
        0.8797711014530816}, {-0.09941187926578032, 
        0.8939114882748526}, {-0.09941187926578032, 
        0.9199144276288871}, {-0.09941187926578032, 
        0.9485617439397133}, {-0.09941187926578034, 
        0.9803861475341835}, {-0.09941187926578032, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.25040729843614545`, -0.46143475688805075`}, \
{-0.25040729843614545`, -0.44963658175853205`}, {-0.25040729843614545`, \
-0.43505394211999}, {-0.25040729843614545`, -0.4063637010521614}, \
{-0.25040729843614545`, -0.40526804824652496`}, {-0.25040729843614545`, \
-0.4041639548055996}, {-0.25040729843614545`, -0.37822387148680225`}, \
{-0.25040729843614545`, -0.34955990659006364`}, {-0.25040729843614545`, \
-0.32034683054542223`}, {-0.25040729843614545`, -0.2944727532261155}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.25040729843614545`, -0.2902987031345671}, \
{-0.25040729843614545`, -0.2900355322049751}, {-0.25040729843614545`, \
-0.25961840332163544`}, {-0.25040729843614545`, -0.23008783564831634`}, \
{-0.25040729843614545`, -0.20208125253448794`}, {-0.25040729843614545`, \
-0.17623607732962038`}, {-0.25040729843614545`, -0.1436893552532321}, \
{-0.25040729843614545`, -0.12333669947263187`}}]}, 
      {Arrowheads[{{0.013108054241183002`, 1.}}], 
       ArrowBox[{{-0.25040729843614545`, -0.1191626493810835}, \
{-0.25040729843614545`, -0.1161726925411782}, {-0.25040729843614545`, \
-0.07559010543939947}, {-0.25040729843614545`, -0.048931902512147366`}, \
{-0.25040729843614545`, -0.03135147968347252}, {-0.25040729843614545`, \
-0.01727590575419751}, {-0.25040729843614545`, -0.009735299370221365}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5304853385769752, 
        0.6806863342736665}, {-0.5304853385769752, 
        0.655081546041304}, {-0.5304853385769752, 
        0.6199533490942767}, {-0.5304853385769752, 
        0.5981947306581249}, {-0.5304853385769752, 
        0.5733073700097406}, {-0.5304853385769752, 
        0.5459252494089994}, {-0.5304853385769752, 
        0.5166823511157774}, {-0.5304853385769752, 0.5137243306117313}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5304853385769752, 
        0.5095502805201829}, {-0.5304853385769752, 
        0.48154791227823146`}, {-0.5304853385769752, 
        0.44493365340182345`}, {-0.5304853385769752, 
        0.4077200852863228}, {-0.5304853385769752, 
        0.3707877187314987}, {-0.5304853385769752, 0.34258827685824766`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5304853385769752, 
        0.3384142267666993}, {-0.5304853385769752, 
        0.33484387390793713`}, {-0.5304853385769752, 
        0.30059587098622403`}, {-0.5304853385769752, 
        0.26836596875619967`}, {-0.5304853385769752, 
        0.23857370634325115`}, {-0.5304853385769752, 
        0.21322773386839058`}, {-0.5304853385769752, 
        0.19010710012566834`}, {-0.5304853385769752, 0.17145222310476405`}}]}, 
      {Arrowheads[{{0.019559329564441213`, 1.}}], 
       ArrowBox[{{-0.5304853385769752, 
        0.16727817301321565`}, {-0.5304853385769752, 
        0.15022850394243248`}, {-0.5304853385769752, 
        0.14781809968943896`}, {-0.5304853385769752, 
        0.14544301563287582`}, {-0.5304853385769752, 
        0.13359623453977776`}, {-0.5304853385769752, 
        0.12265939519741664`}, {-0.5304853385769752, 
        0.10250867173913703`}, {-0.5304853385769752, 
        0.08555870205962722}, {-0.5304853385769752, 
        0.07134443805737589}, {-0.5304853385769752, 
        0.040933900681792465`}, {-0.5304853385769752, 
        0.023229505934688536`}, {-0.5304853385769752, 
        0.01292798751592842}, {-0.5304853385769752, 
        0.0072493333306471565`}, {-0.5304853385769752, 
        0.003994930295054051}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.13360026865677743`, 0.0003745521117175374}, {
        0.13360026865677743`, 0.0011355570637103718`}, {0.13360026865677743`, 
        0.0019767056220510223`}, {0.13360026865677743`, 
        0.003402799264519386}, {0.13360026865677743`, 0.00588236613390662}, {
        0.13360026865677743`, 0.010259956156215163`}, {0.13360026865677743`, 
        0.01665593508195411}, {0.13360026865677743`, 0.02716240407737787}, {
        0.13360026865677743`, 0.04492371023647136}, {0.13360026865677743`, 
        0.06043246496257054}, {0.13360026865677743`, 0.08171151142470869}, {
        0.13360026865677743`, 0.11172233255231641`}, {0.13360026865677743`, 
        0.13439114146574896`}, {0.13360026865677743`, 0.16308945037280237`}, {
        0.13360026865677743`, 0.16733655577365278`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.13360026865677743`, 0.17151060586520117`}, {
        0.13360026865677743`, 0.20079485989481421`}, {0.13360026865677743`, 
        0.22906986113795902`}, {0.13360026865677743`, 0.2641740558491161}, {
        0.13360026865677743`, 0.2853373542154992}, {0.13360026865677743`, 
        0.30968835918685994`}, {0.13360026865677743`, 0.3368466514220348}, {
        0.13360026865677743`, 0.3384726095271364}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.13360026865677743`, 0.3426466596186848}, {
        0.13360026865677743`, 0.3690101373824058}, {0.13360026865677743`, 
        0.4081069697611334}, {0.13360026865677743`, 0.4310242673522584}, {
        0.13360026865677743`, 0.456926384921801}, {0.13360026865677743`, 
        0.4916767724224133}, {0.13360026865677743`, 0.50960866328062}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.13360026865677743`, 0.5137827133721684}, {
        0.13360026865677743`, 0.5331845171291466}, {0.13360026865677743`, 
        0.576558327624437}, {0.13360026865677743`, 0.6017011908725984}, {
        0.13360026865677743`, 0.6297218148528517}, {0.13360026865677743`, 
        0.6613663278604882}, {0.13360026865677743`, 0.6807447170341037}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.13360026865677743`, 0.684918767125652}, {
        0.13360026865677743`, 0.6973808581907992}, {0.13360026865677743`, 
        0.7107993114706181}, {0.13360026865677743`, 0.7248930119409582}, {
        0.13360026865677743`, 0.7456409943493096}, {0.13360026865677743`, 
        0.7680634363245986}, {0.13360026865677743`, 0.7914815591039559}, {
        0.13360026865677743`, 0.8168910434914498}, {0.13360026865677743`, 
        0.8446332883442185}, {0.13360026865677743`, 0.8518807707875873}}]}, 
      {Arrowheads[{{0.017242866755758948`, 1.}}], 
       ArrowBox[{{0.13360026865677743`, 0.8560548208791356}, {
        0.13360026865677743`, 0.8750496925193998}, {0.13360026865677743`, 
        0.908678957905318}, {0.13360026865677743`, 0.9460597863902966}, {
        0.13360026865677743`, 0.9834481916737513}, {0.13360026865677743`, 
        1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9388950262376934, 
        0.9641328330638032}, {-0.9388950262376934, 
        0.9606841164727079}, {-0.9388950262376934, 
        0.9546400902453747}, {-0.9388950262376934, 
        0.9423920340583162}, {-0.9388950262376934, 
        0.9408783960531057}, {-0.9388950262376934, 
        0.9392823815236644}, {-0.9388950262376934, 
        0.9375240673932428}, {-0.9388950262376934, 
        0.9363377546229137}, {-0.9388950262376934, 
        0.935109092760965}, {-0.9388950262376934, 
        0.920052902242594}, {-0.9388950262376934, 
        0.8990954081829271}, {-0.9388950262376934, 
        0.8706254531620853}, {-0.9388950262376933, 
        0.8387027523904393}, {-0.9388950262376934, 
        0.7994228667567602}, {-0.9388950262376934, 0.7971708294018679}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9388950262376934, 
        0.7929967793103195}, {-0.9388950262376934, 
        0.7771034658394937}, {-0.9388950262376934, 
        0.7531037411523903}, {-0.9388950262376934, 
        0.7274236926954499}, {-0.9388950262376934, 
        0.7000633204686724}, {-0.9388950262376934, 
        0.6714686914918931}, {-0.9388950262376934, 
        0.6420858727849472}, {-0.9388950262376934, 0.6260347756483843}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9388950262376934, 
        0.6218607255568359}, {-0.9388950262376934, 
        0.6119148643478348}, {-0.9388950262376934, 
        0.5809556661805558}, {-0.9388950262376934, 
        0.5497727550859609}, {-0.9388950262376934, 
        0.5189306078669007}, {-0.9388950262376935, 
        0.48842922452337517`}, {-0.9388950262376934, 
        0.45826860505538436`}, {-0.9388950262376934, 0.45489872189490066`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9388950262376934, 
        0.4507246718033523}, {-0.9388950262376935, 
        0.4288351818074284}, {-0.9388950262376934, 
        0.4005153871240072}, {-0.9388950262376934, 
        0.3733092210051209}, {-0.9388950262376934, 
        0.34721668345076956`}, {-0.9388950262376935, 
        0.3223625636436859}, {-0.9388950262376934, 
        0.29887165076660227`}, {-0.9388950262376934, 0.28376266814141704`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9388950262376934, 
        0.2795886180498687}, {-0.9388950262376934, 
        0.27674394481951914`}, {-0.9388950262376934, 
        0.25597944580243637`}, {-0.9388950262376934, 
        0.2273834269777271}, {-0.9388950262376934, 
        0.201474649364171}, {-0.9388950262376934, 
        0.17825311296176805`}, {-0.9388950262376934, 
        0.1577188177705183}, {-0.9388950262376934, 
        0.12309167712366673`}, {-0.9388950262376934, 0.11262661438793342`}}]}, 
      {Arrowheads[{{0.012576534845911444`, 1.}}], 
       ArrowBox[{{-0.9388950262376934, 
        0.10845256429638504`}, {-0.9388950262376934, 
        0.09597295352580473}, {-0.9388950262376934, 
        0.05845401238799908}, {-0.9388950262376934, 
        0.034732798801814034`}, {-0.9388950262376934, 
        0.019649782831764728`}, {-0.9388950262376934, 
        0.010748575292151638`}, {-0.9388950262376934, 
        0.006192862864276866}, {-0.9388950262376934, 
        0.0034623914465088976`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.10823184121516802`, -0.026578339276376265`}, {
        0.10823184121516802`, -0.038004563147379426`}, {
        0.10823184121516802`, -0.054555063590935524`}, {
        0.10823184121516802`, -0.07915882654863604}, {
        0.10823184121516802`, -0.0982108742631075}, {
        0.10823184121516802`, -0.12285545157022798`}, {
        0.10823184121516802`, -0.15592903474416242`}, {
        0.10823184121516802`, -0.18002534993895924`}, {
        0.10823184121516802`, -0.19354034293831152`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.10823184121516802`, -0.1977143930298599}, {
        0.10823184121516802`, -0.2100287785284926}, {
        0.10823184121516802`, -0.24899510288585164`}, {
        0.10823184121516802`, -0.2780778019035483}, {
        0.10823184121516802`, -0.3141256456800064}, {
        0.10823184121516802`, -0.3358561002732506}, {
        0.10823184121516802`, -0.3608709334995578}, {
        0.10823184121516802`, -0.3646763966917952}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.10823184121516802`, -0.36885044678334356`}, {
        0.10823184121516802`, -0.3888406837739323}, {
        0.10823184121516802`, -0.422007585578329}, {
        0.10823184121516802`, -0.46238278555473233`}, {
        0.10823184121516802`, -0.48607378725396155`}, {
        0.10823184121516802`, -0.5128671355131975}, {
        0.10823184121516802`, -0.5358124504452788}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.10823184121516802`, -0.5399865005368272}, {
        0.10823184121516802`, -0.5515220198821059}, {
        0.10823184121516802`, -0.5737414417712765}, {
        0.10823184121516802`, -0.5983293113913924}, {
        0.10823184121516802`, -0.6283853068843741}, {
        0.10823184121516802`, -0.6626627167310115}, {
        0.10823184121516802`, -0.6860549137443879}, {
        0.10823184121516802`, -0.7069485041987624}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.10823184121516802`, -0.7111225542903108}, {
        0.10823184121516802`, -0.7117344186090755}, {
        0.10823184121516802`, -0.7401815420986787}, {
        0.10823184121516802`, -0.7718765949868018}, {
        0.108231841215168, -0.8076473645679668}, {
        0.10823184121516802`, -0.848321638136696}, {
        0.10823184121516802`, -0.8695920945948786}, {
        0.10823184121516802`, -0.878084557952246}}]}, 
      {Arrowheads[{{0.014103974482075383`, 1.}}], 
       ArrowBox[{{0.10823184121516802`, -0.8822586080437944}, {
        0.10823184121516802`, -0.8923594586898156}, {
        0.10823184121516802`, -0.9150302799282555}, {
        0.10823184121516802`, -0.939417421110271}, {
        0.108231841215168, -0.9648117345180789}, {
        0.10823184121516802`, -0.9922203923774715}, {
        0.10823184121516802`, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3236113233232429, -0.024437835891181908`}, {
        0.3236113233232429, -0.041781994265166364`}, {
        0.3236113233232429, -0.05860923572161367}, {
        0.3236113233232429, -0.08244322212157507}, {
        0.3236113233232429, -0.11678312222386097`}, {
        0.3236113233232429, -0.14561044199631645`}, {
        0.3236113233232429, -0.18273667907882418`}, {
        0.3236113233232429, -0.19139983955311718`}}]}, 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{0.3236113233232429, -0.19557388964466557`}, {
        0.3236113233232429, -0.2055250668016538}, {
        0.3236113233232429, -0.23193366794545806`}, {
        0.3236113233232429, -0.26110957242801397`}, {
        0.3236113233232429, -0.2954908132673925}, {
        0.3236113233232429, -0.3367883293223088}, {
        0.3236113233232429, -0.3606929245541186}, {
        0.3236113233232429, -0.36253589330660085`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3236113233232429, -0.3667099433981492}, {
        0.3236113233232429, -0.3873851997893309}, {
        0.3236113233232429, -0.4098298208528732}, {
        0.3236113233232429, -0.4345444425145245}, {
        0.3236113233232429, -0.4620390660307726}, {
        0.3236113233232429, -0.4928236926581052}, {
        0.3236113233232429, -0.5159162182922994}, {
        0.3236113233232429, -0.5336719470600845}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3236113233232429, -0.5378459971516328}, {
        0.3236113233232429, -0.5411479600835035}, {
        0.3236113233232428, -0.5689537243594214}, {
        0.3236113233232429, -0.5997683174477573}, {
        0.3236113233232429, -0.6343349706804502}, {
        0.3236113233232429, -0.6733969153894394}, {
        0.3236113233232429, -0.689486977923135}, {
        0.3236113233232429, -0.7048080008135681}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.3236113233232429, -0.7089820509051165}, {
        0.3236113233232429, -0.7356088337868966}, {
        0.3236113233232429, -0.7677645621794791}, {
        0.3236113233232428, -0.8017858452357676}, {
        0.3236113233232429, -0.8395382376194683}, {
        0.3236113233232428, -0.8759440545670517}}]}, 
      {Arrowheads[{{0.014360380531146097`, 1.}}], 
       ArrowBox[{{0.3236113233232428, -0.8801181046586001}, {
        0.3236113233232428, -0.8819163028844573}, {
        0.32361132332324294`, -0.9051754241801386}, {
        0.3236113233232429, -0.9298146045846108}, {
        0.3236113233232429, -0.9562521858422979}, {
        0.3236113233232429, -0.9849065096976233}, {
        0.3236113233232429, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQXWkrkPpM/Or+dy8OPzGPfmQP43dWlfU7BCP4K2by
qrt7IfhPXvzUOmeN4H94WhjKKY/gz79oNefes4dwftGFYCX7KgR/xh0Vy+Jo
BP/3AdWNLy0QfNkNh7K8hBD83vD9SrxcCP57QZazCxkRfI0/YsuNfj9AmD8r
ZEEVI4L/P9GpMundfTjfd6Lmy86bCH5287x/adPvwfm6/Nesnijfta+A8ies
jwlznnsb4V8eveR3bLfsAX3qnU4=
        "]]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.32958373898960464`, 
        0.40249899683624357`}, {-0.3295837389896046, 
        0.3773918060500472}, {-0.32958373898960464`, 
        0.3483590673104291}, {-0.32958373898960464`, 
        0.318902040751584}, {-0.32958373898960464`, 
        0.2897231819743766}, {-0.32958373898960464`, 
        0.26138764857559504`}, {-0.3295837389896046, 0.23553699317430832`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.3295837389896046, 
        0.23136294308275993`}, {-0.3295837389896047, 
        0.208330759601564}, {-0.32958373898960464`, 
        0.18497532096067532`}, {-0.32958373898960464`, 
        0.14485079443373058`}, {-0.32958373898960464`, 
        0.11277036990556044`}, {-0.32958373898960464`, 
        0.08802376005361424}, {-0.32958373898960464`, 
        0.068488402405332}, {-0.32958373898960464`, 0.06440093942082464}}]}, 
      {Arrowheads[{{0.00670318977772026, 1.}}], 
       ArrowBox[{{-0.32958373898960464`, 
        0.060226889329276265`}, {-0.32958373898960464`, 
        0.04086187657068651}, {-0.32958373898960464`, 
        0.023210301943980754`}, {-0.32958373898960464`, 
        0.013204089655863643`}, {-0.32958373898960464`, 
        0.007548617528412913}, {-0.32958373898960464`, 
        0.004267989518557415}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7286641562467049, 
        0.8119653007236313}, {-0.7286641562467049, 
        0.8108889222478165}, {-0.7286641562467049, 
        0.8097869640127752}, {-0.7286641562467049, 
        0.8089434121374417}, {-0.7286641562467049, 
        0.7709705667686634}, {-0.7286641562467048, 
        0.7434313597976623}, {-0.7286641562467049, 
        0.7092645805558379}, {-0.7286641562467049, 
        0.7042166531804877}, {-0.7286641562467049, 
        0.6990461477429473}, {-0.7286641562467049, 
        0.6673480938947093}, {-0.7286641562467049, 0.645003297061696}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7286641562467049, 
        0.6408292469701476}, {-0.7286641562467049, 
        0.6324818926314292}, {-0.7286641562467049, 
        0.5965662131176961}, {-0.7286641562467049, 
        0.5585515771030571}, {-0.7286641562467048, 
        0.5192194113722015}, {-0.7286641562467049, 
        0.4793511427098186}, {-0.7286641562467049, 0.4738672433082124}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7286641562467049, 
        0.46969319321666403`}, {-0.7286641562467049, 
        0.4396931312496421}, {-0.7286641562467049, 
        0.40099173712540614`}, {-0.728664156246705, 
        0.3762081875976314}, {-0.7286641562467048, 
        0.3519096068937523}, {-0.7286641562467049, 
        0.3282777406766686}, {-0.7286641562467048, 
        0.3054943346092806}, {-0.7286641562467048, 0.3027311895547288}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.7286641562467048, 
        0.2985571394631804}, {-0.7286641562467049, 
        0.26319988557519175`}, {-0.7286641562467049, 
        0.2264802250946861}, {-0.7286641562467049, 
        0.1858373988914671}, {-0.7286641562467049, 
        0.15205788485247718`}, {-0.7286641562467049, 0.13159513580124516`}}]}, 
      {Arrowheads[{{0.013554788627713688`, 1.}}], 
       ArrowBox[{{-0.7286641562467049, 
        0.12742108570969676`}, {-0.7286641562467049, 
        0.1240956844729274}, {-0.7286641562467049, 
        0.10092426047212831`}, {-0.7286641562467049, 
        0.06619369855714603}, {-0.7286641562467049, 
        0.04336157129079337}, {-0.7286641562467049, 
        0.025001058927076547`}, {-0.7286641562467049, 
        0.014264352284842203`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.013419359791487015`, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQvfLZxy/njF/u582MlPXIerMfxhf72Xd5bxGCX/LC
PnhVNYKf9u0kY1M3gr82auU6xXUIvqDB30THLQh+pYTR8XP7EHyrw8tF2G4i
+JtqvyZx/kLwpV7nvzkV+RbOXydoOnkF8zs4n4tLK4tbCsHnFQuV3m+I4MeW
8O5fZ4/gq+6Y8OSVB4L/6ErilMggBL9wq+lD870I/iKbmLtrnN7D+Q9/Jfoa
vkbwGcDgw34ASXnTNw==
        "]]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5960439448346548, 
        0.824037513131598}, {-0.5960439448346548, 
        0.8427887611765085}, {-0.5960439448346548, 
        0.86965839660209}, {-0.5960439448346548, 
        0.9098385404972427}, {-0.5960439448346548, 
        0.9164830049876618}, {-0.5960439448346548, 
        0.9235265233734093}, {-0.5960439448346548, 
        0.9497246574948952}, {-0.5960439448346548, 
        0.973607987174574}, {-0.5960439448346548, 0.9909995167935333}}]}, 
      {Arrowheads[{{0.0005781474837461744, 1.}}], 
       ArrowBox[{{-0.5960439448346548, 
        0.9951735668850816}, {-0.5960439448346548, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQHRN1bXEIz7P9woEzefdOfrUfxi86OP9jxWwE30ZF
Xqd6MYL/UnZVlftGBN/u55HX704i+EtNOyMOPkbwHzHLe3ZwvobzDRojliU7
Ivi7dM56G3kg+M/vKXS6+SP4ax4ofT4fheBbeQSvu7gMwf8Sszr5sMAbOH+J
jILahsMIfiLH78fy997C+TM9uvmEud7B+Sauhm+3WSD4b/9fvCzjiOAv0/1Z
X+CD4B+WK27VCELw++80/XgVjuAfyRGxuz8ZwV/9LXdOxBUEf1LshL+nJN/D
+Z3Gxw7Uvn6/HwDx8uBk
        "]]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQnZusduWl+Ht7DoOIK9klFvth/GoJ8QvCvkFwvt3K
xyubb8TD+WmdjlYn/HPg/JI0GaP4XyVwfn3w4mnvlevh/F17DiYc1mqH85fv
qf91hb8Tzs+R/fj6/qIuOL/mvHjBZNapcP7Urd3bxdYvgPMjZf86FxgthPOn
Raa4XtuJ4DurKzlJiS2C829mWRwUbkfwd/T+c7YWWQLnS67e++nAoaVw/qdZ
jReqpi5HuK/vzuHZ5lvhfBGGqV8vNu2B87s6FuVXqh6G8z9snctkm310PwAe
t7cE
        "]]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.9716691154054452, -0.17150920393578264`}, {
        0.9716691154054452, -0.18023221791332977`}, {
        0.9716691154054452, -0.21777856278349322`}, {
        0.9716691154054452, -0.2397176889485135}, {
        0.9716691154054452, -0.2645410957456391}, {
        0.9716691154054452, -0.29224878317487013`}, {
        0.9716691154054452, -0.3228407512362064}, {
        0.9716691154054452, -0.33847120759771787`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9716691154054452, -0.34264525768926624`}, {
        0.9716691154054452, -0.34412066246383055`}, {
        0.9716691154054451, -0.36739175621631764`}, {
        0.9716691154054451, -0.3926540324936682}, {
        0.9716691154054452, -0.41990749129588184`}, {
        0.9716691154054452, -0.4498936314016148}, {
        0.9716691154054451, -0.4833539515895231}, {
        0.9716691154054451, -0.5096072613512015}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9716691154054451, -0.5137813114427499}, {
        0.9716691154054451, -0.5202884518596066}, {
        0.9716691154054452, -0.5606971322118658}, {
        0.9716691154054453, -0.5868822548788813}, {
        0.9716691154054452, -0.6152759236049874}, {
        0.9716691154054453, -0.6458781383901834}, {
        0.9716691154054452, -0.6786888992344695}, {
        0.9716691154054452, -0.6807433151046851}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9716691154054452, -0.6849173651962335}, {
        0.9716691154054452, -0.7145711405648246}, {
        0.9716691154054452, -0.7543877968082271}, {
        0.9716691154054453, -0.7757715305223215}, {
        0.9716691154054452, -0.798138867964677}, {
        0.9716691154054453, -0.8214898091352943}, {
        0.9716691154054452, -0.8458243540341742}, {
        0.9716691154054452, -0.8518793688581687}}]}, 
      {Arrowheads[{{0.01724303468970653, 1.}}], 
       ArrowBox[{{0.9716691154054452, -0.8560534189497171}, {
        0.9716691154054452, -0.8769111562011915}, {
        0.9716691154054452, -0.9105740786944777}, {
        0.9716691154054451, -0.9468131215140327}, {
        0.9716691154054452, -0.9856282846598573}, {
        0.9716691154054452, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7715442416626411, 0.01770906985128299}, {
        0.7715442416626411, 0.028765226664869362`}, {0.7715442416626411, 
        0.04635557418843375}, {0.7715442416626411, 0.0740760789319938}, {
        0.7715442416626411, 0.09291257902745316}, {0.7715442416626411, 
        0.11668429904587628`}, {0.7715442416626411, 0.14685581267271688`}, {
        0.7715442416626411, 0.16485748818927867`}, {0.7715442416626411, 
        0.18467107351321824`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7715442416626411, 0.18884512360476663`}, {
        0.7715442416626411, 0.21157311924588054`}, {0.7715442416626411, 
        0.24213632884080893`}, {0.771544241662641, 0.2637145898684154}, {
        0.7715442416626411, 0.2875567192820343}, {0.7715442416626411, 
        0.31406008490784326`}, {0.7715442416626411, 0.3436220545720201}, {
        0.7715442416626411, 0.3558071272667019}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{0.7715442416626411, 0.35998117735825025`}, {
        0.7715442416626411, 0.3768930994548892}, {0.7715442416626411, 
        0.41452369073677486`}, {0.7715442416626411, 0.42663117887663127`}, {
        0.7715442416626411, 0.43922689080822075`}, {0.7715442416626411, 
        0.46687873813664693`}, {0.7715442416626411, 0.4971924507615078}, {
        0.771544241662641, 0.5269431810201854}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.771544241662641, 0.5311172311117338}, {0.7715442416626411,
         0.5643333415052462}, {0.771544241662641, 0.6034816653434829}, {
        0.7715442416626412, 0.624796686552121}, {0.7715442416626411, 
        0.6472722806204385}, {0.7715442416626412, 0.6712199705576856}, {
        0.7715442416626411, 0.6969512793731119}, {0.7715442416626411, 
        0.6980792347736691}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.7715442416626411, 0.7022532848652174}, {
        0.7715442416626412, 0.7244662070667172}, {0.7715442416626411, 
        0.7537647536385017}, {0.7715442416626412, 0.7967266265431552}, {
        0.7715442416626411, 0.8201111357710487}, {0.7715442416626411, 
        0.8449177924702491}, {0.7715442416626411, 0.8692152885271527}}]}, 
      {Arrowheads[{{0.01516640416434631, 1.}}], 
       ArrowBox[{{0.7715442416626411, 0.873389338618701}, {0.7715442416626411,
         0.8992568451453574}, {0.7715442416626412, 0.9290188895526589}, {
        0.7715442416626411, 0.9606623782940537}, {0.7715442416626411, 
        0.9945174086033324}, {0.7715442416626411, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9554605063735029, 0.023894051894924422`}, {
        0.9554605063735029, 0.03763731133801871}, {0.9554605063735029, 
        0.05898564114363905}, {0.9554605063735029, 0.09189638771490832}, {
        0.9554605063735029, 0.11354096204688005`}, {0.9554605063735029, 
        0.1404641795395156}, {0.9554605063735029, 0.17414150826484548`}, {
        0.9554605063735029, 0.1908560555568597}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.9554605063735029, 0.1950301056484081}, {
        0.9554605063735029, 0.21638150401569828`}, {0.9554605063735029, 
        0.24156227036034172`}, {0.9554605063735029, 0.27003967681907304`}, {
        0.9554605063735029, 0.29741345982929385`}, {0.9554605063735029, 
        0.32807521503081166`}, {0.955460506373503, 0.3619921093103433}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.955460506373503, 0.3661661594018917}, {0.9554605063735029,
         0.40202831679071394`}, {0.9554605063735029, 0.42963220481023956`}, {
        0.9554605063735029, 0.4597923380684412}, {0.9554605063735029, 
        0.4929613344392039}, {0.9554605063735029, 0.5295918117964125}, {
        0.9554605063735029, 0.5331281630638269}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9554605063735029, 0.5373022131553753}, {
        0.9554605063735029, 0.5493916000766317}, {0.9554605063735029, 
        0.5704297470668578}, {0.9554605063735028, 0.5927062527670905}, {
        0.9554605063735029, 0.6162211171773305}, {0.9554605063735029, 
        0.6404214517386129}, {0.9554605063735029, 0.66614591946697}, {
        0.9554605063735029, 0.7004086760730216}, {0.9554605063735029, 
        0.7042642168173106}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.9554605063735029, 0.7084382669088589}, {
        0.9554605063735029, 0.7378426463044875}, {0.9554605063735029, 
        0.7772219746914699}, {0.9554605063735029, 0.8204920193894852}, {
        0.9554605063735029, 0.8437927309313058}, {0.9554605063735029, 
        0.868479462703236}, {0.9554605063735029, 0.8754002705707942}}]}, 
      {Arrowheads[{{0.0144255191835737, 1.}}], 
       ArrowBox[{{0.9554605063735029, 0.8795743206623425}, {
        0.9554605063735029, 0.8945522147052756}, {0.9554605063735029, 
        0.9220109869374243}, {0.9554605063735029, 0.9512223350755403}, {
        0.9554605063735029, 0.982552814795481}, {0.9554605063735029, 
        1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.40630864096357727`, 0.027092721231604572`}, {
        0.40630864096357727`, 0.0405963141133315}, {0.40630864096357727`, 
        0.060990752268104846`}, {0.40630864096357727`, 0.09230427620008962}, {
        0.40630864096357727`, 0.11262928964331412`}, {0.40630864096357727`, 
        0.1377823155581161}, {0.40630864096357727`, 0.16924223422130785`}, {
        0.40630864096357727`, 0.18788348130893026`}, {0.40630864096357727`, 
        0.1940547248935398}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.40630864096357727`, 0.1982287749850882}, {
        0.40630864096357727`, 0.20894907760197629`}, {0.40630864096357727`, 
        0.23712536281444657`}, {0.40630864096357727`, 0.2701964251817852}, {
        0.4063086409635772, 0.2968553468088541}, {0.40630864096357727`, 
        0.3272171370316463}, {0.40630864096357727`, 0.33250660231859014`}, {
        0.40630864096357727`, 0.3379181099223245}, {0.40630864096357727`, 
        0.3539133179398638}, {0.40630864096357727`, 
        0.36519077864702343`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.40630864096357727`, 0.3693648287385718}, {
        0.40630864096357727`, 0.371076091137068}, {0.40630864096357727`, 
        0.40812057626332243`}, {0.40630864096357727`, 0.4514188024027871}, {
        0.40630864096357727`, 0.47603030489554166`}, {0.40630864096357727`, 
        0.5030317839529764}, {0.4063086409635773, 0.5322843445205576}, {
        0.4063086409635773, 0.536326832400507}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.4063086409635773, 0.5405008824920554}, {
        0.4063086409635773, 0.5649988567138442}, {0.4063086409635773, 
        0.6017566820402764}, {0.40630864096357727`, 0.6431391820072935}, {
        0.40630864096357727`, 0.6716197384434871}, {0.40630864096357727`, 
        0.7033566112312988}, {0.40630864096357727`, 0.7074628861539907}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.40630864096357727`, 0.711636936245539}, {
        0.40630864096357727`, 0.7383498003707287}, {0.40630864096357727`, 
        0.7765993058617768}, {0.40630864096357727`, 0.802488886495587}, {
        0.40630864096357727`, 0.8307163516547182}, {0.40630864096357727`, 
        0.8612817013391706}, {0.40630864096357727`, 0.8785989399074743}}]}, 
      {Arrowheads[{{0.014042357833503083`, 1.}}], 
       ArrowBox[{{0.40630864096357727`, 0.8827729899990227}, {
        0.40630864096357727`, 0.894184935548944}, {0.4063086409635773, 
        0.9236632021200203}, {0.40630864096357727`, 0.9559315042120582}, {
        0.4063086409635773, 0.9909898418250574}, {0.4063086409635773, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5870126366378816, 0.027012556843005107`}, {
        0.5870126366378816, 0.04346451308818195}, {0.5870126366378816, 
        0.06933941044287824}, {0.5870126366378816, 0.08725364372575685}, {
        0.5870126366378816, 0.10995901464518339`}, {0.5870126366378816, 
        0.13893253029795746`}, {0.5870126366378816, 0.15629711070412733`}, {
        0.5870126366378816, 0.17602645070009265`}, {0.5870126366378816, 
        0.19397456050494036`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5870126366378816, 0.19814861059648875`}, {
        0.5870126366378816, 0.21527898779095925`}, {0.5870126366378816, 
        0.23761249030644088`}, {0.5870126366378816, 0.2627188934140328}, {
        0.5870126366378816, 0.291202199019369}, {0.5870126366378816, 
        0.32366640902808336`}, {0.5870126366378816, 0.3306921501427892}, {
        0.5870126366378816, 0.3379181099223245}, {0.5870126366378816, 
        0.3615046997720632}, {0.5870126366378816, 0.365110614258424}}]}, 
      {Arrowheads[{{0.019999999999999993`, 1.}}], 
       ArrowBox[{{0.5870126366378816, 0.36928466434997237`}, {
        0.5870126366378816, 0.3874671460198005}, {0.5870126366378816, 
        0.4148866901822531}, {0.5870126366378816, 0.4452204301741363}, {
        0.5870126366378816, 0.479104464832694}, {0.5870126366378816, 
        0.5171748929951698}, {0.5870126366378816, 0.5362466680119076}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5870126366378816, 0.5404207181034559}, {
        0.5870126366378816, 0.5605997984904472}, {0.5870126366378817, 
        0.5847582116737176}, {0.5870126366378816, 0.6105472651474089}, {
        0.5870126366378816, 0.6480926598075017}, {0.5870126366378816, 
        0.6904173974161518}, {0.5870126366378816, 0.7073827217653912}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.5870126366378816, 0.7115567718569396}, {
        0.5870126366378816, 0.7136403355752177}, {0.5870126366378816, 
        0.7383800883702613}, {0.5870126366378816, 0.7647439821008951}, {
        0.5870126366378816, 0.7928393430667324}, {0.5870126366378816, 
        0.8229916383225248}, {0.5870126366378816, 0.8557444756781641}, {
        0.5870126366378816, 0.8785187755188748}}]}, 
      {Arrowheads[{{0.014051960543921172`, 1.}}], 
       ArrowBox[{{0.5870126366378816, 0.8826928256104232}, {
        0.5870126366378816, 0.8915048527884254}, {0.5870126366378816, 
        0.9306522275305387}, {0.5870126366378816, 0.9737708524131069}, {
        0.5870126366378816, 0.9970676273212695}, {0.5870126366378816, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.33141373695311815`, -0.5866858467049694}, \
{-0.33141373695311815`, -0.5925128341021042}, {-0.33141373695311815`, \
-0.6016667893422141}, {-0.33141373695311815`, -0.6166911435186628}, \
{-0.33141373695311815`, -0.6287607515032129}, {-0.33141373695311815`, \
-0.6450170131754903}, {-0.33141373695311815`, -0.6675361089921646}, \
{-0.33141373695311815`, -0.6819825752409279}, {-0.33141373695311815`, \
-0.6993514476275615}, {-0.33141373695311815`, -0.730056512532147}, \
{-0.33141373695311815`, -0.7536478503669046}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.33141373695311815`, -0.757821900458453}, \
{-0.33141373695311815`, -0.7720419432232969}, {-0.33141373695311815`, \
-0.8073390238085871}, {-0.33141373695311815`, -0.8285560352740262}, \
{-0.33141373695311815`, -0.8527894538603822}, {-0.3314137369531181, \
-0.8808875864854466}, {-0.33141373695311815`, -0.9136987400670116}, \
{-0.33141373695311815`, -0.9247839041203882}}]}, 
      {Arrowheads[{{0.008509965648460875, 1.}}], 
       ArrowBox[{{-0.33141373695311815`, -0.9289579542119366}, \
{-0.33141373695311815`, -0.9432632975433504}, {-0.33141373695311815`, \
-0.9673595628271103}, {-0.33141373695311815`, -0.9942860632559525}, \
{-0.33141373695311815`, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6497563366793984, -0.02855201536451233}, {
        0.6497563366793984, -0.04469380857888348}, {
        0.6497563366793984, -0.0704260077854775}, {
        0.6497563366793984, -0.09575876039992011}, {
        0.6497563366793984, -0.13060359512298628`}, {
        0.6497563366793984, -0.15288875266928936`}, {
        0.6497563366793984, -0.17931511884925544`}, {
        0.6497563366793984, -0.1955140190264476}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.6497563366793984, -0.199688069117996}, {
        0.6497563366793984, -0.20876527627201677`}, {
        0.6497563366793984, -0.24379728703925388`}, {
        0.6497563366793984, -0.28595269092923975`}, {
        0.6497563366793984, -0.3102697391181237}, {
        0.6497563366793984, -0.3372485462948955}, {
        0.6497563366793984, -0.3666500727799312}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6497563366793984, -0.3708241228714796}, {
        0.6497563366793984, -0.4002677320015121}, {
        0.6497563366793984, -0.425567838810167}, {
        0.6497563366793984, -0.4532190732616897}, {
        0.6497563366793984, -0.48366023716332446`}, {
        0.6497563366793984, -0.5173301323223155}, {
        0.6497563366793984, -0.5377861265334148}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6497563366793984, -0.5419601766249632}, {
        0.6497563366793984, -0.5549799856826935}, {
        0.6497563366793984, -0.5973610241884888}, {
        0.6497563366793984, -0.6266459568361613}, {
        0.6497563366793984, -0.65853398826089}, {
        0.6497563366793984, -0.6935230894334773}, {
        0.6497563366793984, -0.7089221802868985}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.6497563366793984, -0.7130962303784468}, {
        0.6497563366793984, -0.7321112313247252}, {
        0.6497563366793984, -0.752964153699057}, {
        0.6497563366793984, -0.7751352585714741}, {
        0.6497563366793984, -0.7986245459419766}, {
        0.6497563366793984, -0.8234320158105644}, {
        0.6497563366793984, -0.8546344318832009}, {
        0.6497563366793984, -0.8800582340403821}}]}, 
      {Arrowheads[{{0.013867552296805934`, 1.}}], 
       ArrowBox[{{0.6497563366793984, -0.8842322841319304}, {
        0.6497563366793984, -0.8882993328749803}, {
        0.6497563366793984, -0.9249150105057113}, {
        0.6497563366793984, -0.9650390251928209}, {
        0.6497563366793982, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQbXJxLdsF9Qf7d65+WxN24Nl+GJ/5fkxhwXEEPzPp
S6z/eQQ/wNb26uTbCH5PwvlYyQ8I/pW6x5M2CT2H8923RTGtd0XwDwq/YuKd
heDLn2ZVPKTzAs6/a1fUsTwQwa/+0uS6ogrBn3O+YHvACgR/0TbZZJ5NCP7W
mpDS/7sRfBGD24yzDyP4/C5vbS65voTzNX949Hi+R/BXdy/aXn/8FZzP+0tA
b9Lr13C+fp+UgbjEm/0AtUOzlg==
        "]]}, 
      {Arrowheads[{{0.01412120158695793, 1.}}], 
       ArrowBox[{{-0.5048599367569637, -0.8821147944463702}, \
{-0.5048599367569637, -0.8953600168627351}, {-0.5048599367569637, \
-0.9226967024090401}, {-0.5048599367569637, -0.9327228945008779}, \
{-0.5048599367569637, -0.943402398967199}, {-0.5048599367569637, \
-0.9684216588181541}, {-0.5048599367569637, -0.9975932833697382}, \
{-0.5048599367569637, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9692675447370711, -0.9841288609005202}, \
{-0.9692675447370711, -0.9833476393777381}, {-0.9692675447370711, \
-0.9824764032728165}, {-0.9692675447370711, -0.9809245406743173}, \
{-0.9692675447370711, -0.9785885363569689}, {-0.9692675447370711, \
-0.9746727483828777}, {-0.9692675447370711, -0.968091777664356}, \
{-0.9692675447370711, -0.9672471101908355}, {-0.9692675447370711, \
-0.966360216410844}, {-0.9692675447370711, -0.9648975144041858}, \
{-0.9692675447370711, -0.9530006973013686}, {-0.9692675447370711, \
-0.9345976499373285}, {-0.9692675447370711, -0.9115375189492427}, \
{-0.9692675447370711, -0.8794162026289811}, {-0.9692675447370711, \
-0.8739816029362152}, {-0.9692675447370711, -0.8683178928393345}, \
{-0.9692675447370711, -0.844157859030116}, {-0.9692675447370711, \
-0.817166857238585}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9692675447370711, -0.8129928071470366}, \
{-0.969267544737071, -0.7875248465286218}, {-0.9692675447370711, \
-0.7553970011104417}, {-0.969267544737071, -0.7205690148922106}, \
{-0.9692675447370711, -0.6833898184078239}, {-0.9692675447370711, \
-0.6460308034851013}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9692675447370711, -0.641856753393553}, \
{-0.9692675447370711, -0.6042438112465726}, {-0.9692675447370711, \
-0.5691434848568118}, {-0.969267544737071, -0.5339093770104323}, \
{-0.9692675447370712, -0.4990295783044134}, {-0.9692675447370711, \
-0.4748947497316177}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9692675447370711, -0.47072069964006935`}, \
{-0.9692675447370711, -0.46499217933573406`}, {-0.9692675447370712, \
-0.4320280258834279}, {-0.969267544737071, -0.4002209666877022}, \
{-0.9692675447370712, -0.3698385967872971}, {-0.9692675447370711, \
-0.34114851122095247`}, {-0.9692675447370712, -0.31417732802877607`}, \
{-0.9692675447370712, -0.3037586959781341}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.9692675447370712, -0.29958464588658573`}, \
{-0.9692675447370711, -0.2888139641087995}, {-0.9692675447370712, \
-0.26511946278664944`}, {-0.9692675447370711, -0.24315486738795225`}, \
{-0.9692675447370711, -0.20403936401037626`}, {-0.9692675447370711, \
-0.17071539327499083`}, {-0.9692675447370711, -0.13262264222465048`}}]}, 
      {Arrowheads[{{0.012719835959721605`, 1.}}], 
       ArrowBox[{{-0.9692675447370711, -0.12844859213310209`}, \
{-0.9692675447370711, -0.10225432866397885`}, {-0.9692675447370711, \
-0.06124064164923057}, {-0.9692675447370711, -0.036907850555496335`}, \
{-0.9692675447370711, -0.022262127228789362`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.020000000000000004`, 1.}}], 
       ArrowBox[{{-0.1615362709342117, -0.4278383324575698}, \
{-0.1615362709342117, -0.4381679997546177}, {-0.1615362709342117, \
-0.45339714657364055`}, {-0.1615362709342117, -0.47721914146098576`}, \
{-0.1615362709342117, -0.4914157825452839}, {-0.1615362709342117, \
-0.5092558209583761}, {-0.1615362709342117, -0.5322344309139061}, \
{-0.1615362709342117, -0.5462405855712175}, {-0.1615362709342117, \
-0.5624784416121262}, {-0.1615362709342117, -0.5818772491663311}, \
{-0.1615362709342117, -0.5948003361195051}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.1615362709342117, -0.5989743862110535}, \
{-0.1615362709342117, -0.6049760183957258}, {-0.1615362709342117, \
-0.6425727469282133}, {-0.1615362709342117, -0.6658490235232812}, \
{-0.1615362709342117, -0.693079884234368}, {-0.1615362709342117, \
-0.7000339108757753}, {-0.1615362709342117, -0.7072711699220527}, \
{-0.1615362709342117, -0.72869648281753}, {-0.1615362709342117, \
-0.7529850942788607}, {-0.1615362709342117, -0.7659363898729887}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.1615362709342117, -0.7701104399645371}, \
{-0.16153627093421166`, -0.7791387227817088}, {-0.1615362709342117, \
-0.8090223853675921}, {-0.1615362709342117, -0.8437393088452836}, \
{-0.1615362709342117, -0.8843927200235564}, {-0.16153627093421172`, \
-0.9075290570318998}, {-0.1615362709342117, -0.9333164130283664}, \
{-0.1615362709342117, -0.9370724436264724}}]}, 
      {Arrowheads[{{0.007037949352948999, 1.}}], 
       ArrowBox[{{-0.1615362709342117, -0.9412464937180207}, \
{-0.16153627093421172`, -0.9617547880129562}, {-0.1615362709342117, \
-0.992844181985669}, {-0.1615362709342117, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.812222931698554, -0.8501785888418926}, \
{-0.812222931698554, -0.8232791063511434}, {-0.812222931698554, \
-0.7850633117540229}, {-0.812222931698554, -0.761126245742877}, \
{-0.812222931698554, -0.7337970075522665}, {-0.812222931698554, \
-0.6910112707324606}, {-0.812222931698554, -0.6832165851799573}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.812222931698554, -0.679042535088409}, \
{-0.812222931698554, -0.6493269246233243}, {-0.8122229316985539, \
-0.626869163595696}, {-0.812222931698554, -0.6036590478118129}, \
{-0.812222931698554, -0.5781867150898049}, {-0.8122229316985539, \
-0.552841329335982}, {-0.812222931698554, -0.5272420496457889}, \
{-0.812222931698554, -0.5120805314264737}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.812222931698554, -0.5079064813349253}, \
{-0.812222931698554, -0.5010080351146698}, {-0.812222931698554, \
-0.49219454803936585`}, {-0.812222931698554, -0.48340105284450213`}, \
{-0.812222931698554, -0.4513477291316398}, {-0.812222931698554, \
-0.4200387602239031}, {-0.8122229316985539, -0.39707147376345775`}, \
{-0.812222931698554, -0.37479002621101}, {-0.812222931698554, \
-0.3409444776729901}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.812222931698554, -0.3367704275814417}, \
{-0.812222931698554, -0.3328187953576541}, {-0.8122229316985541, \
-0.2927388198640233}, {-0.812222931698554, -0.25644135508984267`}, \
{-0.812222931698554, -0.22385925448130226`}, {-0.812222931698554, \
-0.19492537148459194`}, {-0.812222931698554, -0.16980842391950646`}}]}, 
      {Arrowheads[{{0.017676821841506273`, 1.}}], 
       ArrowBox[{{-0.812222931698554, -0.16563437382795806`}, \
{-0.812222931698554, -0.1469615647884363}, {-0.812222931698554, \
-0.11358682023149176`}, {-0.812222931698554, -0.08769597062168587}, \
{-0.812222931698554, -0.05248444914032205}, {-0.812222931698554, \
-0.03157908767239162}, {-0.812222931698554, -0.018066494176310684`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8156931110983234, -0.0005084987916226205}, {
        0.8156931110983234, -0.0015457285416136304`}, {
        0.8156931110983234, -0.0026927732757811543`}, {
        0.8156931110983234, -0.004658808845070893}, {
        0.8156931110983234, -0.007956700471900398}, {
        0.8156931110983234, -0.01389038348742086}, {
        0.8156931110983234, -0.024689996171053316`}, {
        0.8156931110983234, -0.036560696650552685`}, {
        0.8156931110983234, -0.054322324004523255`}, {
        0.8156931110983234, -0.08058872038186492}, {
        0.8156931110983234, -0.11927174153780641`}, {
        0.8156931110983234, -0.1439577627294367}, {
        0.8156931110983234, -0.16747050245355788`}}]}, 
      {Arrowheads[{{0.019999999999999997`, 1.}}], 
       ArrowBox[{{0.8156931110983234, -0.17164455254510627`}, {
        0.8156931110983234, -0.1740768263854154}, {
        0.8156931110983234, -0.21110204964877216`}, {
        0.8156931110983234, -0.23272968516452236`}, {
        0.8156931110983234, -0.2568805638685529}, {
        0.8156931110983234, -0.28391311578651884`}, {
        0.8156931110983234, -0.31435528948961833`}, {
        0.8156931110983233, -0.3386065562070415}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8156931110983233, -0.34278060629858986`}, {
        0.8156931110983234, -0.37369809733688364`}, {
        0.8156931110983234, -0.40885987720663153`}, {
        0.8156931110983234, -0.44861033615665347`}, {
        0.8156931110983234, -0.47626289628703167`}, {
        0.8156931110983234, -0.5064193433148577}, {
        0.8156931110983234, -0.5097426099605251}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8156931110983234, -0.5139166600520735}, {
        0.8156931110983234, -0.5395375146762817}, {
        0.8156931110983234, -0.576075247807454}, {
        0.8156931110983234, -0.5958167358841885}, {
        0.8156931110983233, -0.6167936860983456}, {
        0.8156931110983234, -0.6390060984499256}, {
        0.8156931110983234, -0.6624539729389282}, {
        0.8156931110983234, -0.6808786637140087}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{0.8156931110983234, -0.6850527138055571}, {
        0.8156931110983234, -0.6869477049843536}, {
        0.8156931110983234, -0.7130172625961159}, {
        0.8156931110983234, -0.7473251588854182}, {
        0.8156931110983234, -0.7848599012694498}, {
        0.8156931110983234, -0.8243854665910211}, {
        0.8156931110983234, -0.8520147174674924}}]}, 
      {Arrowheads[{{0.01722682158656269, 1.}}], 
       ArrowBox[{{0.8156931110983234, -0.8561887675590407}, {
        0.8156931110983234, -0.8678926777876719}, {
        0.8156931110983234, -0.8913572205088485}, {
        0.8156931110983234, -0.9162528145381879}, {
        0.8156931110983234, -0.94257945987569}, {
        0.8156931110983234, -0.970337156521355}, {
        0.8156931110983234, -0.9999165129080698}, {
        0.8156931110983234, -1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5082077532992898, -0.6917586458439579}, \
{-0.5082077532992898, -0.6807693949219399}, {-0.5082077532992898, \
-0.664621561606261}, {-0.5082077532992898, -0.641581125079395}, \
{-0.5082077532992898, -0.6270091708388309}, {-0.5082077532992898, \
-0.6101697745847151}, {-0.5082077532992898, -0.5893537125614823}, \
{-0.5082077532992898, -0.5657909145465085}, {-0.5082077532992898, \
-0.5397005051115225}, {-0.5082077532992898, -0.5247966421820226}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5082077532992898, -0.5206225920904742}, \
{-0.5082077532992898, -0.5113016088282525}, {-0.5082077532992898, \
-0.5073187459432636}, {-0.5082077532992898, -0.5033019404986361}, \
{-0.5082077532992898, -0.4776071164409243}, {-0.5082077532992898, \
-0.4510415461424399}, {-0.5082077532992897, -0.424658206667293}, \
{-0.5082077532992898, -0.3981061056607803}, {-0.5082077532992898, \
-0.37075108503567744`}, {-0.5082077532992898, -0.353660588428539}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.5082077532992898, -0.3494865383369906}, \
{-0.5082077532992898, -0.3439114145533583}, {-0.5082077532992898, \
-0.3028294935909651}, {-0.5082077532992898, -0.2650057475434145}, \
{-0.5082077532992898, -0.22910415105476928`}, {-0.5082077532992898, \
-0.19704685368393499`}, {-0.5082077532992898, -0.18252453467505536`}}]}, 
      {Arrowheads[{{0.018825975493282923`, 1.}}], 
       ArrowBox[{{-0.5082077532992898, -0.17835048458350697`}, \
{-0.5082077532992898, -0.1687322011084928}, {-0.5082077532992898, \
-0.14405853900602394`}, {-0.5082077532992898, -0.10434620049668156`}, \
{-0.5082077532992898, -0.06087798184509413}, {-0.5082077532992898, \
-0.03578465023375454}, {-0.5082077532992898, -0.021189355121056627`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6582021837562848, -0.8108778717579622}, \
{-0.6582021837562848, -0.8100307645632493}, {-0.6582021837562848, \
-0.8090325069227008}, {-0.6582021837562848, -0.8072871643453154}, \
{-0.6582021837562848, -0.8044589452788825}, {-0.6582021837562848, \
-0.79873669113546}, {-0.6582021837562848, -0.787766395403482}, \
{-0.6582021837562848, -0.7665608730057641}, {-0.6582021837562848, \
-0.7358104900345424}, {-0.6582021837562848, -0.7146016755017104}, \
{-0.6582021837562848, -0.688888170978084}, {-0.6582021837562848, \
-0.6586543763772771}, {-0.6582021837562848, -0.643915868096027}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6582021837562848, -0.6397418180044786}, \
{-0.6582021837562848, -0.6238846916129034}, {-0.6582021837562848, \
-0.5849698793908943}, {-0.6582021837562848, -0.5428026231964409}, \
{-0.6582021837562849, -0.5195679587764411}, {-0.6582021837562848, \
-0.49611152251468627`}, {-0.6582021837562849, -0.47277981434254335`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6582021837562849, -0.468605764250995}, \
{-0.6582021837562848, -0.44853333446591126`}, {-0.6582021837562848, \
-0.4247529131369241}, {-0.6582021837562848, -0.40143338088224756`}, \
{-0.6582021837562848, -0.378574737701882}, {-0.6582021837562848, \
-0.35617698359582706`}, {-0.6582021837562848, -0.3502207216979917}, \
{-0.6582021837562848, -0.34431768875431606`}, {-0.6582021837562848, \
-0.30738643120352627`}, {-0.6582021837562848, -0.30164376058905973`}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.6582021837562848, -0.29746971049751136`}, \
{-0.6582021837562848, -0.27337953537621545`}, {-0.6582021837562848, \
-0.2409570178020987}, {-0.6582021837562848, -0.21170325673437018`}, \
{-0.6582021837562847, -0.18549470759956818`}, {-0.6582021837562848, \
-0.16220782582423118`}, {-0.6582021837562848, -0.1305077068355761}}]}, 
      {Arrowheads[{{0.01331046580398403, 1.}}], 
       ArrowBox[{{-0.6582021837562848, -0.12633365674402772`}, \
{-0.6582021837562848, -0.12348627026184006`}, {-0.6582021837562847, \
-0.09563380915552712}, {-0.6582021837562848, -0.07401316187553682}, \
{-0.6582021837562848, -0.04400890268981045}, {-0.6582021837562848, \
-0.025860846314616215`}, {-0.6582021837562848, -0.015216554728685442`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.007104431073904505, 1.}}], 
       ArrowBox[{{-0.7998424933829378, 
        0.9406914976511395}, {-0.7998424933829378, 
        0.9694245282775115}, {-0.7998424933829378, 
        0.9737092880659204}, {-0.7998424933829378, 
        0.9782690788711781}, {-0.7998424933829378, 
        0.9791164671403025}, {-0.7998424933829378, 
        0.9802603389715664}, {-0.7998424933829378, 
        0.9814206296849965}, {-0.7998424933829378, 
        0.9874999182375299}, {-0.7998424933829378, 
        0.9940697400649718}, {-0.7998424933829378, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], ArrowBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQfYDh8ZQfhsf2N+98cnbf4lv2MH5617U1M6Yj+Bn8
c4TMexB8vSJG/QWVCH5gc/+JjlAEf1ktn4iBAIK/7dT3NvHum3D+ghXv5sbF
Ifip+X8mGGsj+Jz7taJmvboB59c/6ReYfwvB7/h/6UH5WQS/6vjKiBP6CP7B
X901h5QR/PsnlzXssbkO50v6chS2y12D8w/oPq/kb7uMMD9DpO72/4twPmvc
wsijiRcQ/n8per7qxXl7ANEntqs=
        "]]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.17339999456272004`, 
        0.2451081679985189}, {-0.17339999456272004`, 
        0.23012794799932074`}, {-0.17339999456272004`, 
        0.20461480243733557`}, {-0.17339999456272004`, 
        0.16541923861516641`}, {-0.17339999456272004`, 
        0.1310446314423662}, {-0.17339999456272, 
        0.1030100516514861}, {-0.17339999456272004`, 
        0.08055891053316896}, {-0.17339999456272004`, 0.07814616433658364}}]}, 
      {Arrowheads[{{0.006913568137315638, 1.}}], 
       ArrowBox[{{-0.17339999456272004`, 
        0.07397211424503526}, {-0.17339999456272004`, 
        0.04934588821772265}, {-0.17339999456272004`, 
        0.029682178038137743`}, {-0.17339999456272004`, 
        0.016256954812058633`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.2891611104155743, 
        0.5964257782299972}, {-0.2891611104155743, 
        0.6174216735914897}, {-0.2891611104155743, 
        0.6311438487447129}, {-0.2891611104155743, 
        0.6478771348101873}, {-0.2891611104155743, 
        0.6740364381571993}, {-0.2891611104155743, 
        0.7023667437061524}, {-0.2891611104155743, 
        0.7395089662440051}, {-0.28916111041557424`, 
        0.7628083963207859}, {-0.28916111041557424`, 0.7633877818919325}}]}, 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.28916111041557424`, 
        0.7675618319834808}, {-0.2891611104155743, 
        0.7902953609807303}, {-0.2891611104155743, 
        0.7986242178822838}, {-0.2891611104155743, 
        0.8073730285441172}, {-0.2891611104155743, 
        0.830265016024299}, {-0.2891611104155743, 
        0.8564793316266983}, {-0.2891611104155743, 
        0.8848831195588054}, {-0.2891611104155743, 
        0.9176658521503279}, {-0.2891611104155743, 0.9345238356454161}}]}, 
      {Arrowheads[{{0.007343241326590702, 1.}}], 
       ArrowBox[{{-0.2891611104155743, 
        0.9386978857369644}, {-0.2891611104155743, 
        0.9562056974843185}, {-0.2891611104155743, 
        0.978151350460884}, {-0.2891611104155743, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.007109048380991181, 1.}}], 
       ArrowBox[{{-0.8702376711567235, 
        0.9406529519090038}, {-0.8702376711567235, 
        0.9435755199176705}, {-0.8702376711567235, 
        0.9474703720125616}, {-0.8702376711567235, 
        0.9572153411562334}, {-0.8702376711567235, 
        0.9746252535554971}, {-0.8702376711567235, 
        0.9770797410095284}, {-0.8702376711567235, 
        0.9796884030559346}, {-0.8702376711567235, 
        0.9814402214858449}, {-0.8702376711567235, 
        0.9826076237209753}, {-0.8702376711567235, 
        0.9838052874025073}, {-0.8702376711567235, 
        0.9977588780531138}, {-0.8702376711567235, 1.}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.02, 1.}}], 
       ArrowBox[{{-0.4265648187628885, 
        0.6769749962981393}, {-0.4265648187628885, 
        0.6888224989707203}, {-0.4265648187628885, 
        0.7077442811706419}, {-0.4265648187628885, 
        0.7211264811864266}, {-0.4265648187628885, 
        0.7383619994060193}, {-0.4265648187628885, 
        0.7594389818415217}, {-0.4265648187628885, 
        0.7872634275905859}, {-0.4265648187628885, 
        0.8173401006326237}, {-0.4265648187628885, 0.8439369999600745}}]}, 
      {Arrowheads[{{0.01819443305866428, 1.}}], 
       ArrowBox[{{-0.4265648187628885, 
        0.8481110500516229}, {-0.4265648187628885, 
        0.8570384477673971}, {-0.4265648187628885, 
        0.8820462561093793}, {-0.4265648187628885, 
        0.911618351015935}, {-0.4265648187628885, 
        0.9231475335861365}, {-0.4265648187628885, 
        0.9354334256017527}, {-0.4265648187628885, 
        0.9598973610776368}, {-0.4265648187628885, 
        0.9878322227632896}, {-0.4265648187628885, 1.}}]}}}}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJxF1IlL03EYBvBpmqVRUKlJimc2LUcYHvNg4VGu1JlZqavpZnlSmV0qlDMP
DCwZM1GnWc2Zx5wJljm2phOZ6KJ0NmfqmvPA7Zcuc0VaYAX2fh94ePj8A48z
41rsZVMcDhf1t/+WQLLRb2wYJLjNxGUeLFtbR85/7O+++h1ZhiUyFjDk5OqG
T/JxZNYKfrimA9nIDeQfTUIWbqNfTXu7DC54p8T66EtgHc/O1s/+C9jzc8T2
XdN6cOMernHivg7cTx16KCEtgu0b7J2qZxbAp0KpeYoH82DHX6lMD/Ic2EtQ
z8xZ0oI1N58RlM0z4Iw6FrcuUwOOv5fgyndRg/GYBzXuySQ4KzqmRDurAife
oAT7+irBbMlijOS1AkwyVZ0jmIyAM1XSbN6qHBxUU7hPmCsDp0+vTCbYSsEU
zeH2QTch2FfCGdcXC8DErxdT1CmV4ENFBsveW2zSf3fIllsK4jvAYvKQf4C0
B4y1Ps+IjpeC69sJHOMrGVhEL7U+0i0H5++t+UjZPQKWfxgLG61VgK8P+7lX
2CjBje/DrFMHVeByfnezReQk2IQ9Ru43V4NtW9pkjREasPIF09W8bAZMbfMs
zdFqwUEci8CBA3Pg2YqeH27F8+Au1wLMeWoBrOHe8TZzWASP4sOZq7k6sGNt
uNOgWA+uak1YI/7GwApJyMSbs0vgrD6alUP1MpjRMFElqkdOvBvncoGLHEE8
SeQIkN06fdLsBpCnnu7ot/6GHMkU5u+MNIBDaT5bBaeRA4JesqLOI+N/8prL
Gchm2SylZR6yOCnd26IJuSt4VtzUhszfTyMf70SuHT+TXCJCvk0hPdqiQL7i
JbTjqpAvWfnwQtTIsTJPUaEOmczjnXA2IB8rclL0GpH96Bxa8jry5n+B/wAz
608+
      "]]}}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVjHk4FIoaxoc6cutKl8JxEI5ydW7ZInHziVKHsp24iUrHoeNgkMZSTLJn
iZOl0GLfCsNhLLk+JOtYG9vQGMJgZkzC05Dlun+8z+95f8/zvkq/etm4CBMI
BM+d/J9PD+9b3d7mY1dCxPoO4ViVZEvQJh/3udQ6NGzxocFMLmltnY9ENKfs
eJgmHddcXuUjQTxSe8eDBs3Sc5azs7+qmr20yof2gOQZ2jAfczO6FVgcPqz3
yw+llfHRN0gp9q9hPjiGa1Rr3+QjtauMoV228+/KWWVRFnFTTC6JYseH5YG4
2B/2L+IuTwr96C4+JHnlhkcReVgsr8ZwpixC3yPrdY8mLhJDo/pf2C7CxPGZ
1onDXLxjQepb3OZBrOX+AzRvDmJ5at63LB5kZ5XUz7csYEeFZmPaOR7EBWs3
JqssYKPw+TYilwsSwxZGtX7z6EoR2Z0ZywX3Oitpd/ocTpw6ypHU4IJ6T7u1
hc4cpo1op2kMciDx5pDo62g2fs4tEhj6cODdvU6pFPYsHjw6U06R4ECS5JUs
gd4s6n6rtqwuXoCe8V8S4uNn8GvWr6YHTRZgXF2fXsabRmMbRb2vrHmIIlBT
zI2mUZ6lUTV5dx52O8iU3n35CQMMnok67J8HBe0DJtL8Kaz/8m7Y6cUc5BiQ
DTjGUxgkNlHg+685+NY9EHMpexLtzxbp6zaxgf+x3k51hYUTPvbwzowNVP/4
wARrFkqQNfKEGLPQH1a4bf3bBBq0VJlbuc2Ct+St7wL2MpF9bUw6hDsDldTZ
mpq2cXwuZF7vT5oBTdunLly3MRRKLEoPXJqGiCsnR0MlGOjR4dyb7zEN5Nsv
17UHRvBLKV2Qx/sEFJL2oRG/YfQ8AV2GTp8g6mnKx1StIUy2cj4fOjIFOrLT
HjUrdJx6KDyQZTkFcs+ur9IyPuCTf1cSvaiTUKiW+9OG/QCayFLzS5QngUg9
5KCw2YePfdSii4JYUF5S6E0l9mK/f7aIaPUEaFG2alb5NDTJ/t7uMJEJqkXF
y7IGndhxrHNsUjAOLh2fH5Eq23DCJMDybcwYSLHiJKhfW9CGoSmrxh4FUo2Q
Wv2FZnQ+bUPOUR8BA28lXX4s4oPTWkwv/yG448jZ0pSrw9W2/FAfbzqceTpP
nhCtQv8XiiWeVwfglm2arIw4BbNtA0xj9vSBbLSOPWG5DG8HPgx7sNYLd1z0
gvvayvAzY4E59qkXflQ0fO/tU4ZioVmXfq/phfCUn23LW0px5ohDAc2pFy6E
OJG03EswJvmeWEFpD9BsH1edrClG0db4lPwz3aCi/efo7vhi1Nz6J+nbkW4I
PpC8Sb+105ckxc7s74YTXWnnSfuKMSjerSCCSYMEo7zBqhtFqLLL6IgqmQY2
P9Wv6n5XiCXGtPvBtV0wTFjQOW2Th4Pt+iODCp2QG5JfxlXLw98/WLfLinSC
N8FZLVMoD6tP3Fe6yOuAvYRxuT3lufi4h7J57W0HGG537xoUz0W35Jvp9nYd
kL9Z3u/dnY3vXnsn+Ee1A2k90LPwYiYuK3VIvP/QCsb3dNkOipkol6x0/251
KyiszDQpfH6FWZlnPQgZrWCzPFzItXiFGf4qXa9vtULt0lu/6L+/RPajkjkj
3nuIXgyTaIzKwJLhKL2xjRZQnZM0UyenosYmniILmqFO1PWJrkoqil0XIdwe
aAYLtRrGmc4UZHN8Dgq/aQa/PxzdL0mlYFbux5ALN5qhlZsb51aahL7Ovr8N
NjSBy5JObw4zEWlvKukjno2w9o9o6dfhiWhpSdPrOdsI8VqMmxXHEhFXW3eb
H2oEN/YG6yHvMYqHTySnkBBEufE/1svHYVWja3Xn1n/BdLWsUIMciSuBv/xw
mF4HRN0rp6EzAoVaYl+t3K6DVH9Bx2WpCNyoYND2rNfCzJoR54/SMDROqL8c
I1ML4Vv9x/OYISgjrXNSYFANb8Cv4a9jIehVQDlX30CFAiGdl+E8MkZeb/VH
QyqYirSyGuSD0J5xbqhOpwrCxOdctMl+SNC3XH4gqICBPzWirKRIKDYqMPv5
RgUoHwws9Cz1RTvMNhxuKIcmmb2cAqY35lyaojM8KaCkmycTwyOisElbcxqp
DBr1dR1a5D3QfSPy+96tEtg0ucrSI7vil5BZIRV6MTy/OK/sW+qM/6lejEmQ
KQKDy/dcSphOaKr2cXzToAAqc6SseuUdMV1C829NOnmw9EZv0IRsh4rPYiYj
BdmgTr12rYZphecdUwenPDNhlLzWYE82RZMiteen6OlQrHz/SQRZFzcbbqRn
C56Amctcf+O8bUP8lethwbXK8D8hnrbj
      "]]}}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVy3k4FAgfB/ChVt56pZfCWoRVXu1brki8SZRayrXxJiqtpbXuNI5ikjtH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      "]]}}},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox[
      TagBox["\[Mu]", HoldForm], 15, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      TagBox[
       SubscriptBox["w", "1"], HoldForm], 15, StripOnInput -> False], 
     TraditionalForm]},
  DisplayFunction->Identity,
  Frame->True,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "TransparentPolygonMesh" -> True},
  PlotRange->{{-1.0435125228870954`, 
   1.0435125228870954`}, {-1.0435125228870954`, 1.0435125228870954`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7042004959090757`*^9, 3.7042005084336147`*^9}, {
   3.7042005535904093`*^9, 3.7042005842696466`*^9}, 3.704200795854919*^9, {
   3.7042008310972424`*^9, 3.704200846440292*^9}, 3.7042009449520693`*^9, 
   3.7042014050882473`*^9, {3.704201566936201*^9, 3.704201576368393*^9}, 
   3.7042016129925957`*^9, 3.704201751289301*^9, 3.704201787371168*^9, 
   3.7042018248568773`*^9, 3.704201905092823*^9, 3.704201950382674*^9, 
   3.7042021096632757`*^9, 3.70420267211198*^9, 3.7042027329292173`*^9, 
   3.704202766394747*^9, 3.704202870284338*^9, 3.704202982152526*^9, 
   3.704203120332556*^9, {3.704206245699753*^9, 3.704206275635593*^9}, 
   3.704206357519722*^9, 3.7042067267907133`*^9, {3.704220786242422*^9, 
   3.704220828246209*^9}, 3.704221021801546*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"w2", ",", "w3"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"newsystem", "=", 
    RowBox[{
     RowBox[{"v", ".", "system"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"y1", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Transpose", "[", "v", "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"w1", ",", "w2", ",", "w3"}], "}"}]}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"y2", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Transpose", "[", "v", "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"w1", ",", "w2", ",", "w3"}], "}"}]}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"y3", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Transpose", "[", "v", "]"}], ".", 
           RowBox[{"{", 
            RowBox[{"w1", ",", "w2", ",", "w3"}], "}"}]}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}]}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.704206533227394*^9, 3.7042065978388367`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "w1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", "mu"}], "+", 
          SuperscriptBox["w1", "2"], "+", 
          RowBox[{"4", " ", 
           SqrtBox["3"], " ", "w2"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["6"], " ", "w3"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", "w2", " ", "w3"}], "+", 
          SuperscriptBox["w3", "2"]}], ")"}]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "18"}], " ", 
          SuperscriptBox["w2", "2"]}], "-", 
         RowBox[{"2", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox["w2", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["w3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], "+", 
            RowBox[{
             SqrtBox["6"], " ", "w3"}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["w1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", 
             SqrtBox["3"], " ", "w2"}], "+", 
            RowBox[{
             SqrtBox["6"], " ", "w3"}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SqrtBox["3"], " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["w3", "2"]}], ")"}]}]}], 
        RowBox[{"6", " ", 
         SqrtBox["3"]}]]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["w1", "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             SqrtBox["6"], "+", 
             RowBox[{
              SqrtBox["2"], " ", "w2"}], "+", "w3"}], ")"}]}], "-", 
          RowBox[{"w3", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"12", " ", "mu"}], "+", 
             RowBox[{"4", " ", 
              SqrtBox["3"], " ", "w2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["w2", "2"]}], "-", 
             RowBox[{
              SqrtBox["6"], " ", "w3"}], "-", 
             RowBox[{
              SqrtBox["2"], " ", "w2", " ", "w3"}], "+", 
             SuperscriptBox["w3", "2"]}], ")"}]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.704206570232688*^9, 3.704206598947806*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"remainder", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Grad", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w2", ",", "w3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"w1", ",", "mu"}], "}"}]}], "]"}], ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"newsystem", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "}"}]}], "-", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "4"}]}], "}"}]}], "}"}], ".", 
     RowBox[{"{", 
      RowBox[{"w2", ",", "w3"}], "}"}]}], "-", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"newsystem", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"newsystem", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7042068844482*^9, 3.7042069152133713`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", 
            SuperscriptBox["mu", "2"]}], "+", 
           RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["w1", "2"]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "3"], "+", "mu"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SqrtBox["2"], " ", "w1"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["w1", 
                  SqrtBox["2"]]}], "-", 
                RowBox[{
                 SqrtBox[
                  FractionBox["2", "3"]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                   RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                   RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}], "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["w1", 
              SqrtBox["2"]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"c", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
               RowBox[{"a", " ", 
                SuperscriptBox["w1", "2"]}]}], 
              SqrtBox["3"]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"f", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["w1", "2"]}]}], 
              SqrtBox["6"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["w1", 
                 SqrtBox["2"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"c", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"a", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["3"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}], "2"]}], ")"}]}]}], 
         SqrtBox["3"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{
               RowBox[{"c", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
               RowBox[{"a", " ", 
                SuperscriptBox["w1", "2"]}]}], 
              SqrtBox["3"]], "-", 
             RowBox[{
              SqrtBox[
               FractionBox["2", "3"]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f", " ", 
                 SuperscriptBox["mu", "2"]}], "+", 
                RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                RowBox[{"d", " ", 
                 SuperscriptBox["w1", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"c", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"a", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["3"]], "-", 
                RowBox[{
                 SqrtBox[
                  FractionBox["2", "3"]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                   RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                   RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}]}], ")"}], "2"]}], 
            ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "3"], "+", "mu"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["w1", 
                  SqrtBox["2"]]}], "-", 
                RowBox[{
                 SqrtBox[
                  FractionBox["2", "3"]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                   RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                   RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}], "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["w1", 
                  SqrtBox["2"]]}], "+", 
                RowBox[{
                 SqrtBox[
                  FractionBox["2", "3"]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                   RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                   RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}]}]}], ")"}]}]}], 
         SqrtBox["3"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["w1", 
              SqrtBox["2"]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"c", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
               RowBox[{"a", " ", 
                SuperscriptBox["w1", "2"]}]}], 
              SqrtBox["3"]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"f", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["w1", "2"]}]}], 
              SqrtBox["6"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["w1", 
                 SqrtBox["2"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"c", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"a", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["3"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}], "2"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "3"], "+", "mu"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SqrtBox["2"], " ", "w1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["w1", 
                  SqrtBox["2"]]}], "+", 
                RowBox[{
                 SqrtBox[
                  FractionBox["2", "3"]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                   RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                   RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}]}]}], ")"}]}]}], 
         SqrtBox["3"]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", "mu"}], "+", 
           RowBox[{"2", " ", "a", " ", "w1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "3"], "+", "mu"}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SqrtBox["2"], " ", "w1"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["w1", 
                    SqrtBox["2"]]}], "-", 
                   RowBox[{
                    SqrtBox[
                    FractionBox["2", "3"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}], "-", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                    SqrtBox["6"]]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["w1", 
                 SqrtBox["2"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"c", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"a", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["3"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   FractionBox["w1", 
                    SqrtBox["2"]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"c", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"a", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                    SqrtBox["3"]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                    SqrtBox["6"]]}], ")"}], "2"]}], ")"}]}]}], 
            SqrtBox["2"]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["w1", 
                 SqrtBox["2"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"c", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"a", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["3"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   FractionBox["w1", 
                    SqrtBox["2"]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"c", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"a", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                    SqrtBox["3"]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                    SqrtBox["6"]]}], ")"}], "2"]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "3"], "+", "mu"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SqrtBox["2"], " ", "w1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["w1", 
                    SqrtBox["2"]]}], "+", 
                   RowBox[{
                    SqrtBox[
                    FractionBox["2", "3"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                    SqrtBox["6"]]}], ")"}]}]}], ")"}]}]}], 
            SqrtBox["2"]]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", " ", 
            SuperscriptBox["mu", "2"]}], "+", 
           RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
           RowBox[{"d", " ", 
            SuperscriptBox["w1", "2"]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "3"], "+", "mu"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SqrtBox["2"], " ", "w1"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["w1", 
                  SqrtBox["2"]]}], "-", 
                RowBox[{
                 SqrtBox[
                  FractionBox["2", "3"]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                   RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                   RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}], "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox["w1", 
              SqrtBox["2"]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"c", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
               RowBox[{"a", " ", 
                SuperscriptBox["w1", "2"]}]}], 
              SqrtBox["3"]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"f", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["w1", "2"]}]}], 
              SqrtBox["6"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["w1", 
                 SqrtBox["2"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"c", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"a", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["3"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}], "2"]}], ")"}]}]}], 
         SqrtBox["6"]], "+", 
        RowBox[{
         SqrtBox[
          FractionBox["2", "3"]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{
                RowBox[{"c", " ", 
                 SuperscriptBox["mu", "2"]}], "+", 
                RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                RowBox[{"a", " ", 
                 SuperscriptBox["w1", "2"]}]}], 
               SqrtBox["3"]], "-", 
              RowBox[{
               SqrtBox[
                FractionBox["2", "3"]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", " ", 
                  SuperscriptBox["mu", "2"]}], "+", 
                 RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                 RowBox[{"d", " ", 
                  SuperscriptBox["w1", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"c", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                   RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                   RowBox[{"a", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                  SqrtBox["3"]], "-", 
                 RowBox[{
                  SqrtBox[
                   FractionBox["2", "3"]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}]}], ")"}], "2"]}], 
             ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "3"], "+", "mu"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["w1", 
                   SqrtBox["2"]]}], "-", 
                 RowBox[{
                  SqrtBox[
                   FractionBox["2", "3"]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}], "-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                   RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                   RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                  SqrtBox["6"]]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["w1", 
                   SqrtBox["2"]]}], "+", 
                 RowBox[{
                  SqrtBox[
                   FractionBox["2", "3"]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                   RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                   RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                  SqrtBox["6"]]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["w1", 
              SqrtBox["2"]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"c", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
               RowBox[{"a", " ", 
                SuperscriptBox["w1", "2"]}]}], 
              SqrtBox["3"]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"f", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
               RowBox[{"d", " ", 
                SuperscriptBox["w1", "2"]}]}], 
              SqrtBox["6"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["w1", 
                 SqrtBox["2"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"c", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"a", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["3"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}], "2"]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "3"], "+", "mu"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SqrtBox["2"], " ", "w1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["w1", 
                  SqrtBox["2"]]}], "+", 
                RowBox[{
                 SqrtBox[
                  FractionBox["2", "3"]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                   RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                   RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}]}]}], ")"}]}]}], 
         SqrtBox["6"]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", " ", "mu"}], "+", 
           RowBox[{"2", " ", "d", " ", "w1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "3"], "+", "mu"}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SqrtBox["2"], " ", "w1"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["w1", 
                    SqrtBox["2"]]}], "-", 
                   RowBox[{
                    SqrtBox[
                    FractionBox["2", "3"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}], "-", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                    SqrtBox["6"]]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["w1", 
                 SqrtBox["2"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"c", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"a", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["3"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   FractionBox["w1", 
                    SqrtBox["2"]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"c", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"a", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                    SqrtBox["3"]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                    SqrtBox["6"]]}], ")"}], "2"]}], ")"}]}]}], 
            SqrtBox["2"]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["w1", 
                 SqrtBox["2"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"c", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"a", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["3"]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"f", " ", 
                   SuperscriptBox["mu", "2"]}], "+", 
                  RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                  RowBox[{"d", " ", 
                   SuperscriptBox["w1", "2"]}]}], 
                 SqrtBox["6"]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   FractionBox["w1", 
                    SqrtBox["2"]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"c", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"b", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"a", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                    SqrtBox["3"]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                    SqrtBox["6"]]}], ")"}], "2"]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "3"], "+", "mu"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SqrtBox["2"], " ", "w1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["w1", 
                    SqrtBox["2"]]}], "+", 
                   RowBox[{
                    SqrtBox[
                    FractionBox["2", "3"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], ")"}]}], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"f", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"e", " ", "mu", " ", "w1"}], "+", 
                    RowBox[{"d", " ", 
                    SuperscriptBox["w1", "2"]}]}], 
                    SqrtBox["6"]]}], ")"}]}]}], ")"}]}]}], 
            SqrtBox["2"]]}], ")"}]}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.704206898624271*^9, 3.70420691669626*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "eq1", ",", 
     "eq2", ",", "eq3", ",", "sol"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"remainder", ",", 
     RowBox[{"w1", " ", "mu"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"remainder", ",", 
      RowBox[{"w1", "^", "2"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"mu", "\[Rule]", "0"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"eq3", "=", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"remainder", ",", 
       RowBox[{"mu", "^", "2"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"w1", "\[Rule]", "0"}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol", "=", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eq1", "\[Equal]", "0"}], "&&", 
       RowBox[{"eq2", "\[Equal]", "0"}], "&&", 
       RowBox[{"eq3", "\[Equal]", "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
       "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"a", "=", 
  RowBox[{"a", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"b", "=", 
  RowBox[{"b", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"c", "=", 
  RowBox[{"c", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"d", "=", 
  RowBox[{"d", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"e", "=", 
  RowBox[{"e", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"f", "=", 
  RowBox[{"f", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.704206920663438*^9, 3.704207033418635*^9}, 
   3.704207102730514*^9, {3.7042201059563427`*^9, 3.704220131701621*^9}, {
   3.704220315371252*^9, 3.704220462414703*^9}, {3.704220511590404*^9, 
   3.7042205130518827`*^9}, {3.704220545227427*^9, 3.704220731077855*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.4330127018922193`"}]], "Output",
 CellChangeTimes->{{3.704206930424774*^9, 3.704206954821786*^9}, 
   3.704206985252442*^9, 3.704207025336182*^9, {3.7042071010436993`*^9, 
   3.7042071157552557`*^9}, 3.704207167264852*^9, {3.704220109100937*^9, 
   3.7042201333351316`*^9}, {3.7042203187015753`*^9, 3.704220364952765*^9}, 
   3.704220414543405*^9, {3.704220445445817*^9, 3.7042204630566397`*^9}, 
   3.704220513787217*^9, {3.704220550535494*^9, 3.704220571302067*^9}, {
   3.704220618349373*^9, 3.7042206946794*^9}, 3.704220732049667*^9}],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{{3.704206930424774*^9, 3.704206954821786*^9}, 
   3.704206985252442*^9, 3.704207025336182*^9, {3.7042071010436993`*^9, 
   3.7042071157552557`*^9}, 3.704207167264852*^9, {3.704220109100937*^9, 
   3.7042201333351316`*^9}, {3.7042203187015753`*^9, 3.704220364952765*^9}, 
   3.704220414543405*^9, {3.704220445445817*^9, 3.7042204630566397`*^9}, 
   3.704220513787217*^9, {3.704220550535494*^9, 3.704220571302067*^9}, {
   3.704220618349373*^9, 3.7042206946794*^9}, 3.704220732058506*^9}],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{{3.704206930424774*^9, 3.704206954821786*^9}, 
   3.704206985252442*^9, 3.704207025336182*^9, {3.7042071010436993`*^9, 
   3.7042071157552557`*^9}, 3.704207167264852*^9, {3.704220109100937*^9, 
   3.7042201333351316`*^9}, {3.7042203187015753`*^9, 3.704220364952765*^9}, 
   3.704220414543405*^9, {3.704220445445817*^9, 3.7042204630566397`*^9}, 
   3.704220513787217*^9, {3.704220550535494*^9, 3.704220571302067*^9}, {
   3.704220618349373*^9, 3.7042206946794*^9}, 3.704220732068309*^9}],

Cell[BoxData[
 RowBox[{"-", "0.15309310892394862`"}]], "Output",
 CellChangeTimes->{{3.704206930424774*^9, 3.704206954821786*^9}, 
   3.704206985252442*^9, 3.704207025336182*^9, {3.7042071010436993`*^9, 
   3.7042071157552557`*^9}, 3.704207167264852*^9, {3.704220109100937*^9, 
   3.7042201333351316`*^9}, {3.7042203187015753`*^9, 3.704220364952765*^9}, 
   3.704220414543405*^9, {3.704220445445817*^9, 3.7042204630566397`*^9}, 
   3.704220513787217*^9, {3.704220550535494*^9, 3.704220571302067*^9}, {
   3.704220618349373*^9, 3.7042206946794*^9}, 3.704220732076665*^9}],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{{3.704206930424774*^9, 3.704206954821786*^9}, 
   3.704206985252442*^9, 3.704207025336182*^9, {3.7042071010436993`*^9, 
   3.7042071157552557`*^9}, 3.704207167264852*^9, {3.704220109100937*^9, 
   3.7042201333351316`*^9}, {3.7042203187015753`*^9, 3.704220364952765*^9}, 
   3.704220414543405*^9, {3.704220445445817*^9, 3.7042204630566397`*^9}, 
   3.704220513787217*^9, {3.704220550535494*^9, 3.704220571302067*^9}, {
   3.704220618349373*^9, 3.7042206946794*^9}, 3.704220732085135*^9}],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{{3.704206930424774*^9, 3.704206954821786*^9}, 
   3.704206985252442*^9, 3.704207025336182*^9, {3.7042071010436993`*^9, 
   3.7042071157552557`*^9}, 3.704207167264852*^9, {3.704220109100937*^9, 
   3.7042201333351316`*^9}, {3.7042203187015753`*^9, 3.704220364952765*^9}, 
   3.704220414543405*^9, {3.704220445445817*^9, 3.7042204630566397`*^9}, 
   3.704220513787217*^9, {3.704220550535494*^9, 3.704220571302067*^9}, {
   3.704220618349373*^9, 3.7042206946794*^9}, 3.704220732093794*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7042071489287558`*^9, 3.7042071498159027`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Bifurcation", " ", "at", " ", "x0"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "0"}], ")"}], " ", "and", " ", "kappa0"}], 
     "=", 
     RowBox[{"1", "/", "6."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "phi", ",", "x01", ",", "x02", ",", "x03", ",", "kappa0", ",", "y1", ",",
       "y2", ",", "y3", ",", "mu", ",", "system", ",", "linear", ",", "s", 
      ",", "j", ",", "w1", ",", "w2", ",", "w3", ",", "w4", ",", "a", ",", 
      "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "aeq", ",", "beq", 
      ",", "ceq", ",", "deq", ",", "eeq", ",", "feq"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"phi", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "2"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", "\"\<The bifurcation point\>\"", "]"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "x01"}], "=", 
     RowBox[{
      RowBox[{"phi", "\[IndentingNewLine]", "x02"}], "=", 
      RowBox[{
       RowBox[{"0", "\[IndentingNewLine]", "x03"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "phi"}], "\[IndentingNewLine]", "kappa0"}], "=", 
        RowBox[{
         RowBox[{"phi", "/", "6"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
         "Print", "[", 
          "\"\<Demonstrates that it is a fixed point with given \
degeneracy\>\"", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"Simplify", "[", 
          RowBox[{"MatrixForm", "[", 
           RowBox[{"-", 
            RowBox[{"d1energy", "[", 
             RowBox[{"x01", ",", "x02", ",", "x03", ",", "kappa0"}], "]"}]}], 
           "]"}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"MatrixForm", "[", 
          RowBox[{"Eigenvalues", "[", 
           RowBox[{"-", 
            RowBox[{"d2energy", "[", 
             RowBox[{"x01", ",", "x02", ",", "x03", ",", "kappa0"}], "]"}]}], 
           "]"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
         "Print", "[", "\"\<The shifted system and linear term\>\"", "]"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"MatrixForm", "[", 
          RowBox[{"system", "=", 
           RowBox[{"Simplify", "[", 
            RowBox[{"Expand", "[", 
             RowBox[{"Append", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"d1energy", "[", 
                 RowBox[{
                  RowBox[{"y1", "+", "x01"}], ",", 
                  RowBox[{"y2", "+", "x02"}], ",", 
                  RowBox[{"y3", "+", "x03"}], ",", 
                  RowBox[{"mu", "+", "kappa0"}]}], "]"}]}], ",", "0"}], "]"}],
              "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"MatrixForm", "[", 
          RowBox[{"linear", "=", 
           RowBox[{
            RowBox[{"Grad", "[", 
             RowBox[{"system", ",", 
              RowBox[{"{", 
               RowBox[{"y1", ",", "y2", ",", "y3", ",", "mu"}], "}"}]}], 
             "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"y1", "\[Rule]", "0"}], ",", 
              RowBox[{"y2", "\[Rule]", "0"}], ",", 
              RowBox[{"y3", "\[Rule]", "0"}], ",", 
              RowBox[{"mu", "\[Rule]", "0"}]}], "}"}]}]}], "]"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
         "Print", "[", 
          "\"\<The Jordan decomposition of the linear term and form of \
decomposition\>\"", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"s", ",", "j"}], "}"}], "=", 
          RowBox[{"JordanDecomposition", "[", "linear", "]"}]}]}]}]}]}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"MatrixForm", "[", "s", "]"}], "\[IndentingNewLine]", 
     RowBox[{"MatrixForm", "[", "j", "]"}], "\[IndentingNewLine]", 
     RowBox[{"Simplify", "[", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"s", ".", "j", ".", 
        RowBox[{"Inverse", "[", "s", "]"}]}], "]"}], "]"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<Gives the formula for the right hand side\>\"", "]"}],
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"nonlinear", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", "s", "]"}], ".", 
          RowBox[{"(", 
           RowBox[{"system", "-", 
            RowBox[{"linear", ".", 
             RowBox[{"{", 
              RowBox[{"y1", ",", "y2", ",", "y3", ",", "mu"}], "}"}]}]}], 
           ")"}]}], "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<Gives the change of variables; note that w1=mu\>\"", 
      "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"y1", ",", "y2", ",", "y3", ",", "mu"}], "}"}], "=", 
       RowBox[{"s", ".", 
        RowBox[{"{", 
         RowBox[{"w1", ",", "w2", ",", "w3", ",", "w4"}], "}"}]}]}], "]"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", 
      "\"\<Uses the center manifold formulas to compute a, b, c, d, e, and \
f\>\"", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"w3", "=", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"w1", "^", "2"}]}], "+", 
       RowBox[{"b", " ", "w1", " ", "w2"}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"w2", "^", "2"}]}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"w4", "=", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"w1", "^", "2"}]}], "+", 
      RowBox[{"e", " ", "w1", " ", "w2"}], "+", 
      RowBox[{"f", " ", 
       RowBox[{"w2", "^", "2"}]}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{"N", "[", 
        RowBox[{"MatrixForm", "[", 
         RowBox[{"center", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Grad", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"w3", ",", "w4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"w1", ",", "w2"}], "}"}]}], "]"}], ".", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nonlinear", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"nonlinear", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "-", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"2", 
                  RowBox[{"Sqrt", "[", "5", "]"}]}]}], ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"Sqrt", "[", "5", "]"}]}]}], "}"}]}], "}"}], ".", 
            RowBox[{"{", 
             RowBox[{"w3", ",", "w4"}], "}"}]}], "-", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"nonlinear", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"nonlinear", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}]}], "]"}], "]"}], 
       "]"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"aeq", "=", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"center", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"w1", "^", "2"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"w2", "\[Rule]", "0"}], "}"}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"deq", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"center", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"w1", "^", "2"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"w2", "\[Rule]", "0"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"beq", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"center", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"w1", " ", "w2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"eeq", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"center", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"w1", " ", "w2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ceq", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"center", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"w2", "^", "2"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"w1", "\[Rule]", "0"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"feq", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"center", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"w2", "^", "2"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"w1", "\[Rule]", "0"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"a", "=", 
     RowBox[{
      RowBox[{"a", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"aeq", "\[Equal]", "0"}], ",", "a"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", "b"}]}], "=", 
      
      RowBox[{
       RowBox[{"b", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"NSolve", "[", 
           RowBox[{
            RowBox[{"beq", "\[Equal]", "0"}], ",", "b"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", "c"}]}], "=", 
       RowBox[{
        RowBox[{"c", "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"NSolve", "[", 
            RowBox[{
             RowBox[{"ceq", "\[Equal]", "0"}], ",", "c"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", "d"}]}], 
        "=", 
        RowBox[{
         RowBox[{"d", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"NSolve", "[", 
             RowBox[{
              RowBox[{"deq", "\[Equal]", "0"}], ",", "d"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", "e"}]}], 
         "=", 
         RowBox[{
          RowBox[{"e", "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"NSolve", "[", 
              RowBox[{
               RowBox[{"eeq", "\[Equal]", "0"}], ",", "e"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", "f"}]}], 
          "=", 
          RowBox[{"f", "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"NSolve", "[", 
              RowBox[{
               RowBox[{"feq", "\[Equal]", "0"}], ",", "f"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
            "Print", "[", 
             "\"\<Gives the right side restricted to the center manifold\>\"",
              "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"Simplify", "[", 
             RowBox[{"Expand", "[", 
              RowBox[{"MatrixForm", "[", 
               RowBox[{
                RowBox[{"Inverse", "[", "s", "]"}], ".", "system"}], "]"}], 
              "]"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
            "Print", "[", 
             "\"\<Plots the topologically equivalent vector field\>\"", "]"}],
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"StreamPlot", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "mu"}], " ", "w"}], "-", 
                   RowBox[{"w", "^", "3"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"mu", ",", 
                  RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"w", ",", 
                  RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
                RowBox[{"Axes", "\[Rule]", "True"}], ",", 
                RowBox[{"AxesLabel", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Style", "[", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{"\"\<\\mu\>\"", ",", "TeXForm", ",", "HoldForm"}],
                     "]"}], ",", "15"}], "]"}], ",", 
                   RowBox[{"Style", "[", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{"\"\<w_1\>\"", ",", "TeXForm", ",", "HoldForm"}], 
                    "]"}], ",", "15"}], "]"}]}], "}"}]}]}], "]"}], ",", 
              RowBox[{"Plot", "[", 
               RowBox[{"0", ",", 
                RowBox[{"{", 
                 RowBox[{"mu", ",", 
                  RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
              RowBox[{"Plot", "[", 
               RowBox[{
                RowBox[{"Sqrt", "[", 
                 RowBox[{"-", "mu"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"mu", ",", 
                  RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
              RowBox[{"Plot", "[", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Sqrt", "[", 
                  RowBox[{"-", "mu"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"mu", ",", 
                  RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], "]"}], 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"Export", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
               "\"\<PhasePortraitFirstBifurcation.pdf\>\""}], ",", 
              RowBox[{"Show", "[", 
               RowBox[{
                RowBox[{"StreamPlot", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "mu"}], " ", "w"}], "-", 
                    RowBox[{"w", "^", "3"}]}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"mu", ",", 
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"w", ",", 
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
                  RowBox[{"Axes", "\[Rule]", "True"}], ",", 
                  RowBox[{"AxesLabel", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Style", "[", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{"\"\<\\mu\>\"", ",", "TeXForm", ",", "HoldForm"}],
                     "]"}], ",", "15"}], "]"}], ",", 
                    RowBox[{"Style", "[", 
                    RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{"\"\<w_1\>\"", ",", "TeXForm", ",", "HoldForm"}], 
                    "]"}], ",", "15"}], "]"}]}], "}"}]}]}], "]"}], ",", 
                RowBox[{"Plot", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"mu", ",", 
                    RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Plot", "[", 
                 RowBox[{
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"-", "mu"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"mu", ",", 
                    RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
                RowBox[{"Plot", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"-", "mu"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"mu", ",", 
                    RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], "]"}]}],
              "]"}]}]}]}]}]}]}]}]}], ";"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.703961637806081*^9, 3.703961670980852*^9}, {
   3.7039617170179987`*^9, 3.703961721412158*^9}, {3.703961768154807*^9, 
   3.703961795482925*^9}, {3.703961899108305*^9, 3.7039619182728367`*^9}, {
   3.70396204123372*^9, 3.7039620448070602`*^9}, {3.703962125440277*^9, 
   3.703962134359761*^9}, {3.703962242270499*^9, 3.703962391858692*^9}, {
   3.703962439844144*^9, 3.7039625101034517`*^9}, {3.703962605721542*^9, 
   3.703962706524268*^9}, {3.703962744741396*^9, 3.703962774028651*^9}, {
   3.703962808170558*^9, 3.70396285311377*^9}, {3.703962911690176*^9, 
   3.703962918208654*^9}, {3.703962964012002*^9, 3.703963050830224*^9}, {
   3.703963105084271*^9, 3.7039631071493587`*^9}, {3.704022667676105*^9, 
   3.7040226719452257`*^9}, {3.704023037224268*^9, 3.704023085894493*^9}, {
   3.704023258844298*^9, 3.7040232590664663`*^9}, {3.704023289500473*^9, 
   3.704023296190757*^9}, {3.7040233516002493`*^9, 3.7040234117829037`*^9}, {
   3.7040242101216784`*^9, 3.7040242579030247`*^9}, {3.704024288255556*^9, 
   3.7040243936904078`*^9}, {3.704024430165246*^9, 3.7040245110140133`*^9}, {
   3.704024548854457*^9, 3.704024562591854*^9}, {3.704024648773274*^9, 
   3.704024658379238*^9}, {3.7040247893875437`*^9, 3.704024844849413*^9}, {
   3.704024875979929*^9, 3.704024961961729*^9}, {3.704025003922647*^9, 
   3.704025004733417*^9}, {3.7040250758226767`*^9, 3.704025130889696*^9}, {
   3.7040252506342897`*^9, 3.704025303718295*^9}, {3.704027358667966*^9, 
   3.704027392724337*^9}, {3.7040274835659733`*^9, 3.704027493624457*^9}, {
   3.7040277517349443`*^9, 3.704027757539303*^9}, {3.7040280644336987`*^9, 
   3.7040281161575623`*^9}, {3.704028147440921*^9, 3.70402819323769*^9}, {
   3.704028336013056*^9, 3.704028340369707*^9}, {3.704028372627426*^9, 
   3.704028411415847*^9}, {3.704028461366214*^9, 3.704028555188941*^9}, {
   3.7040289494421377`*^9, 3.7040289901018057`*^9}, {3.7040290332149553`*^9, 
   3.7040290382429028`*^9}, {3.7040290898052464`*^9, 3.704029096001841*^9}, {
   3.7040361904174643`*^9, 3.704036199779728*^9}, {3.704036562560541*^9, 
   3.704036566510055*^9}, {3.70403669956634*^9, 3.704036711779532*^9}, 
   3.7040368588353*^9, {3.704036893250683*^9, 3.7040369003586206`*^9}, {
   3.704037307565242*^9, 3.704037348487973*^9}, {3.704037381603734*^9, 
   3.7040373934073153`*^9}, {3.704037684000671*^9, 3.704037801864995*^9}, {
   3.704037921443166*^9, 3.7040379382468443`*^9}, {3.704037981496088*^9, 
   3.7040381524298887`*^9}, {3.704038207294536*^9, 3.7040382418580723`*^9}, {
   3.704038277541347*^9, 3.704038359040058*^9}, {3.704038432527079*^9, 
   3.704038433133456*^9}, {3.7042029270535393`*^9, 3.704202932811614*^9}}]
},
WindowSize->{808, 647},
WindowMargins->{{Automatic, -150}, {Automatic, 0}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 2151, 55, 131, "Input"],
Cell[2554, 70, 195, 3, 97, "Input"],
Cell[2752, 75, 5314, 139, 420, "Input"],
Cell[8069, 216, 195, 3, 97, "Input"],
Cell[8267, 221, 3568, 103, 267, "Input"],
Cell[11838, 326, 197, 3, 97, "Input"],
Cell[12038, 331, 1205, 23, 97, "Input"],
Cell[13246, 356, 1133, 26, 97, "Input"],
Cell[14382, 384, 3873, 107, 250, "Input"],
Cell[18258, 493, 1257, 26, 131, "Input"],
Cell[19518, 521, 3615, 97, 216, "Input"],
Cell[23136, 620, 3579, 92, 233, "Input"],
Cell[26718, 714, 903, 23, 97, "Input"],
Cell[CellGroupData[{
Cell[27646, 741, 6351, 113, 267, "Input"],
Cell[34000, 856, 2418, 33, 22, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36455, 894, 8939, 169, 471, "Input"],
Cell[45397, 1065, 3057, 42, 22, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48491, 1112, 5318, 122, 437, "Input"],
Cell[53812, 1236, 772, 11, 22, "Print"]
}, Open  ]],
Cell[54599, 1250, 3322, 78, 369, "Input"],
Cell[CellGroupData[{
Cell[57946, 1332, 296, 7, 28, "Input"],
Cell[58245, 1341, 955, 26, 247, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59237, 1372, 315, 6, 28, "Input"],
Cell[59555, 1380, 167, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59759, 1387, 124, 2, 28, "Input"],
Cell[59886, 1391, 117, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60040, 1398, 321, 6, 28, "Input"],
Cell[60364, 1406, 172, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60573, 1413, 126, 2, 28, "Input"],
Cell[60702, 1417, 119, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60858, 1424, 270, 6, 28, "Input"],
Cell[61131, 1432, 155, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61323, 1440, 127, 2, 28, "Input"],
Cell[61453, 1444, 147, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61637, 1452, 277, 6, 28, "Input"],
Cell[61917, 1460, 130, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62084, 1467, 130, 2, 28, "Input"],
Cell[62217, 1471, 119, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62373, 1478, 278, 6, 28, "Input"],
Cell[62654, 1486, 127, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62818, 1493, 132, 2, 28, "Input"],
Cell[62953, 1497, 121, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63111, 1504, 231, 5, 28, "Input"],
Cell[63345, 1511, 106, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63488, 1517, 130, 2, 28, "Input"],
Cell[63621, 1521, 117, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63775, 1528, 227, 5, 28, "Input"],
Cell[64005, 1535, 111, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64153, 1541, 314, 7, 28, "Input"],
Cell[64470, 1550, 966, 25, 247, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65473, 1580, 272, 6, 28, "Input"],
Cell[65748, 1588, 120, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65905, 1595, 174, 3, 28, "Input"],
Cell[66082, 1600, 141, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66260, 1607, 216, 5, 28, "Input"],
Cell[66479, 1614, 99, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66615, 1620, 176, 3, 28, "Input"],
Cell[66794, 1625, 117, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66948, 1632, 268, 6, 28, "Input"],
Cell[67219, 1640, 122, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67378, 1647, 222, 4, 28, "Input"],
Cell[67603, 1653, 119, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67759, 1660, 277, 6, 28, "Input"],
Cell[68039, 1668, 124, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68200, 1675, 224, 4, 28, "Input"],
Cell[68427, 1681, 148, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68612, 1689, 248, 6, 28, "Input"],
Cell[68863, 1697, 100, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69000, 1703, 176, 3, 28, "Input"],
Cell[69179, 1708, 92, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69308, 1714, 281, 6, 28, "Input"],
Cell[69592, 1722, 126, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69755, 1729, 178, 3, 28, "Input"],
Cell[69936, 1734, 92, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70065, 1740, 226, 5, 28, "Input"],
Cell[70294, 1747, 115, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70446, 1753, 176, 3, 28, "Input"],
Cell[70625, 1758, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70753, 1764, 175, 4, 28, "Input"],
Cell[70931, 1770, 89, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71057, 1776, 126, 2, 28, "Input"],
Cell[71186, 1780, 72, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71295, 1786, 177, 4, 28, "Input"],
Cell[71475, 1792, 79, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71591, 1798, 349, 10, 28, "Input"],
Cell[71943, 1810, 302, 10, 48, "Output"]
}, Open  ]],
Cell[72260, 1823, 195, 3, 97, "Input"],
Cell[72458, 1828, 3568, 96, 335, "Input"],
Cell[CellGroupData[{
Cell[76051, 1928, 3982, 112, 318, "Input"],
Cell[80036, 2042, 662, 16, 28, "Output"],
Cell[80701, 2060, 371, 6, 28, "Output"],
Cell[81075, 2068, 318, 4, 28, "Output"],
Cell[81396, 2074, 539, 12, 28, "Output"],
Cell[81938, 2088, 371, 6, 28, "Output"],
Cell[82312, 2096, 316, 4, 28, "Output"],
Cell[82631, 2102, 1744, 46, 80, "Output"],
Cell[84378, 2150, 371, 6, 28, "Output"],
Cell[84752, 2158, 318, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85107, 2167, 1487, 43, 213, "Input"],
Cell[86597, 2212, 589, 18, 35, "Output"],
Cell[87189, 2232, 171, 3, 28, "Output"],
Cell[87363, 2237, 563, 18, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87963, 2260, 447, 12, 43, "Input"],
Cell[88413, 2274, 991, 32, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89441, 2311, 1618, 47, 199, "Input"],
Cell[91062, 2360, 1191, 35, 63, "Output"],
Cell[92256, 2397, 950, 32, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93243, 2434, 724, 23, 48, "Input"],
Cell[93970, 2459, 2775, 58, 229, "Output"]
}, Open  ]],
Cell[96760, 2520, 194, 3, 97, "Input"],
Cell[96957, 2525, 3381, 93, 352, "Input"],
Cell[CellGroupData[{
Cell[100363, 2622, 16327, 426, 1083, "Input"],
Cell[116693, 3050, 1390, 19, 22, "Print"],
Cell[118086, 3071, 2159, 30, 28, "Output"],
Cell[120248, 3103, 2160, 30, 28, "Output"],
Cell[122411, 3135, 2162, 30, 28, "Output"],
Cell[124576, 3167, 2180, 31, 48, "Output"],
Cell[126759, 3200, 1430, 20, 22, "Print"],
Cell[128192, 3222, 2215, 32, 28, "Output"],
Cell[130410, 3256, 2215, 32, 28, "Output"],
Cell[132628, 3290, 1387, 19, 22, "Print"],
Cell[134018, 3311, 4249, 92, 98, "Output"],
Cell[138270, 3405, 1427, 20, 22, "Print"],
Cell[139700, 3427, 2215, 32, 28, "Output"],
Cell[141918, 3461, 3133, 66, 122, "Output"],
Cell[145054, 3529, 1412, 19, 21, "Print"],
Cell[146469, 3550, 2749, 48, 74, "Output"],
Cell[149221, 3600, 1412, 19, 22, "Print"],
Cell[150636, 3621, 2771, 49, 74, "Output"],
Cell[153410, 3672, 1406, 19, 21, "Print"],
Cell[154819, 3693, 3702, 76, 66, "Output"],
Cell[158524, 3771, 1389, 19, 21, "Print"],
Cell[159916, 3792, 2959, 57, 100, "Output"],
Cell[162878, 3851, 1418, 20, 22, "Print"],
Cell[164299, 3873, 145315, 2554, 376, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309651, 6432, 1868, 48, 301, "Input"],
Cell[311522, 6482, 147, 2, 22, "Print"],
Cell[311672, 6486, 228, 7, 47, "Output"],
Cell[311903, 6495, 121, 2, 28, "Output"],
Cell[312027, 6499, 244, 8, 47, "Output"],
Cell[312274, 6509, 229, 7, 47, "Output"],
Cell[312506, 6518, 189, 3, 22, "Print"],
Cell[312698, 6523, 734, 22, 74, "Output"],
Cell[313435, 6547, 904, 29, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314376, 6581, 16828, 456, 1151, "Input"],
Cell[331207, 7039, 825, 11, 22, "Print"],
Cell[332035, 7052, 805, 11, 28, "Output"],
Cell[332843, 7065, 805, 11, 28, "Output"],
Cell[333651, 7078, 805, 11, 28, "Output"],
Cell[334459, 7091, 827, 12, 48, "Output"],
Cell[335289, 7105, 865, 12, 22, "Print"],
Cell[336157, 7119, 862, 13, 28, "Output"],
Cell[337022, 7134, 898, 15, 28, "Output"],
Cell[337923, 7151, 820, 11, 22, "Print"],
Cell[338746, 7164, 3068, 81, 98, "Output"],
Cell[341817, 7247, 862, 12, 22, "Print"],
Cell[342682, 7261, 898, 15, 28, "Output"],
Cell[343583, 7278, 1778, 47, 122, "Output"],
Cell[345364, 7327, 846, 11, 21, "Print"],
Cell[346213, 7340, 1394, 29, 74, "Output"],
Cell[347610, 7371, 847, 11, 22, "Print"],
Cell[348460, 7384, 1415, 30, 74, "Output"],
Cell[349878, 7416, 839, 11, 21, "Print"],
Cell[350720, 7429, 3290, 76, 114, "Output"],
Cell[354013, 7507, 849, 11, 22, "Print"],
Cell[354865, 7520, 2358, 55, 84, "Output"],
Cell[357226, 7577, 855, 12, 22, "Print"],
Cell[358084, 7591, 139226, 2435, 410, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497347, 10031, 1296, 37, 114, "Input"],
Cell[498646, 10070, 3117, 93, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[501800, 10168, 1005, 32, 63, "Input"],
Cell[502808, 10202, 34349, 898, 162, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[537194, 11105, 2461, 72, 250, "Input"],
Cell[539658, 11179, 569, 8, 28, "Output"],
Cell[540230, 11189, 536, 7, 28, "Output"],
Cell[540769, 11198, 536, 7, 28, "Output"],
Cell[541308, 11207, 570, 8, 28, "Output"],
Cell[541881, 11217, 536, 7, 28, "Output"],
Cell[542420, 11226, 536, 7, 28, "Output"]
}, Open  ]],
Cell[542971, 11236, 294, 4, 165, "Input"],
Cell[543268, 11242, 19506, 458, 1389, "Input"]
}
]
*)


